Testing the isomorph invariance of the bridge functions of Yukawa one-component plasmas. II. Short range

It has been conjectured that bridge functions remain nearly invariant along phase diagram lines of constant excess entropy for the class of R-simple liquids. In the companion paper, this hypothesis has been confirmed for Yukawa bridge functions outside the correlation void. In order to complete the testing of the invariance ansatz, Yukawa bridge functions are here computed inside the correlation void with the cavity distribution method and input from ultra-long molecular dynamics simulations featuring a tagged particle pair. A general methodology is developed for the design of the tagged pair interaction potential that leads to the acquisition of uniform statistics. An extrapolation technique is developed to determine the bridge function value at zero separation. The effect of different sources of errors is quantified. Yukawa bridge functions are demonstrated to be nearly isomorph invariant also in the short range. Generalization to all R-simple systems and practical implications are discussed.

==> anc/supplementary_material.txt <==
# ################################################################################################################
# Table 1: Bridge function for the isomorph characterized by Gamma/Gamma_m = 0.93.
# ----------------------------------------------------------------------------------------------------------------
#	r/d		 kappa = 1.000		 kappa = 1.500		 kappa = 2.000		 kappa 2.500
#			 Gamma = 205.061         Gamma = 286.437         Gamma = 435.572         Gamma = 708.517
# ----------------------------------------------------------------------------------------------------------------
  1.90000000e-02	 -4.27213751e+01	 -4.34282208e+01	 -4.30612867e+01	 -4.31184817e+01
  2.90000000e-02	 -4.26296623e+01	 -4.31022604e+01	 -4.36057713e+01	 -4.34117235e+01
  3.90000000e-02	 -4.25011448e+01	 -4.30732689e+01	 -4.31916286e+01	 -4.32195098e+01
  4.90000000e-02	 -4.24784053e+01	 -4.29479847e+01	 -4.30445368e+01	 -4.30086038e+01
  5.90000000e-02	 -4.23518872e+01	 -4.29269744e+01	 -4.30102714e+01	 -4.29224579e+01
  6.90000000e-02	 -4.24166313e+01	 -4.28486982e+01	 -4.29966024e+01	 -4.28249955e+01
  7.90000000e-02	 -4.22493514e+01	 -4.28333834e+01	 -4.28840880e+01	 -4.27119016e+01
  8.90000000e-02	 -4.21279518e+01	 -4.26443764e+01	 -4.27386760e+01	 -4.26065711e+01
  9.90000000e-02	 -4.20945760e+01	 -4.24916550e+01	 -4.26513269e+01	 -4.24646700e+01
  1.09000000e-01	 -4.18746825e+01	 -4.23505103e+01	 -4.24869226e+01	 -4.23848738e+01
  1.19000000e-01	 -4.17207310e+01	 -4.22000930e+01	 -4.22957045e+01	 -4.21392357e+01
  1.29000000e-01	 -4.15620265e+01	 -4.20445514e+01	 -4.21349456e+01	 -4.20051282e+01
  1.39000000e-01	 -4.13980714e+01	 -4.18666281e+01	 -4.19710188e+01	 -4.18120911e+01
  1.49000000e-01	 -4.12613038e+01	 -4.17225630e+01	 -4.18329324e+01	 -4.16135614e+01
  1.59000000e-01	 -4.10092101e+01	 -4.15078189e+01	 -4.16007170e+01	 -4.13859960e+01
  1.69000000e-01	 -4.08317816e+01	 -4.12996650e+01	 -4.13987969e+01	 -4.12540651e+01
  1.79000000e-01	 -4.06655109e+01	 -4.10740819e+01	 -4.11979914e+01	 -4.09644139e+01
  1.89000000e-01	 -4.03942279e+01	 -4.08361760e+01	 -4.09444903e+01	 -4.07759648e+01
  1.99000000e-01	 -4.01657031e+01	 -4.06154819e+01	 -4.07053504e+01	 -4.05405703e+01
  2.09000000e-01	 -3.99606006e+01	 -4.04028277e+01	 -4.04586987e+01	 -4.02607864e+01
  2.19000000e-01	 -3.97011440e+01	 -4.00730759e+01	 -4.02179508e+01	 -3.99928081e+01
  2.29000000e-01	 -3.94416281e+01	 -3.98595379e+01	 -3.99175065e+01	 -3.97336636e+01
  2.39000000e-01	 -3.91607618e+01	 -3.95912763e+01	 -3.96653639e+01	 -3.94744932e+01
  2.49000000e-01	 -3.88849731e+01	 -3.93013374e+01	 -3.93657549e+01	 -3.91782517e+01
  2.59000000e-01	 -3.85973017e+01	 -3.90271587e+01	 -3.90916170e+01	 -3.89102073e+01
  2.69000000e-01	 -3.83337703e+01	 -3.87431150e+01	 -3.87847458e+01	 -3.86281827e+01
  2.79000000e-01	 -3.80438150e+01	 -3.84408367e+01	 -3.85068673e+01	 -3.83023456e+01
  2.89000000e-01	 -3.77587914e+01	 -3.81532759e+01	 -3.81735664e+01	 -3.79959883e+01
  2.99000000e-01	 -3.74487734e+01	 -3.78336067e+01	 -3.78837693e+01	 -3.76756022e+01
  3.09000000e-01	 -3.71251643e+01	 -3.75002480e+01	 -3.75483933e+01	 -3.73851568e+01
  3.19000000e-01	 -3.68195713e+01	 -3.72211041e+01	 -3.72458775e+01	 -3.70397638e+01
  3.29000000e-01	 -3.64939391e+01	 -3.68981543e+01	 -3.69159739e+01	 -3.67265337e+01
  3.39000000e-01	 -3.61960709e+01	 -3.65483185e+01	 -3.65871740e+01	 -3.63901954e+01
  3.49000000e-01	 -3.58695455e+01	 -3.62094115e+01	 -3.62464733e+01	 -3.60462741e+01
  3.59000000e-01	 -3.55316129e+01	 -3.58943985e+01	 -3.59357177e+01	 -3.57312406e+01
  3.69000000e-01	 -3.51955164e+01	 -3.55454202e+01	 -3.55827920e+01	 -3.53884961e+01
  3.79000000e-01	 -3.48508060e+01	 -3.51932917e+01	 -3.52517287e+01	 -3.50516834e+01
  3.89000000e-01	 -3.44948410e+01	 -3.48591439e+01	 -3.48912680e+01	 -3.46989174e+01
  3.99000000e-01	 -3.41579362e+01	 -3.45360122e+01	 -3.45695827e+01	 -3.43530512e+01
  4.09000000e-01	 -3.38332006e+01	 -3.41505639e+01	 -3.41952515e+01	 -3.39947888e+01
  4.19000000e-01	 -3.34642740e+01	 -3.38036610e+01	 -3.38350772e+01	 -3.36512864e+01
  4.29000000e-01	 -3.31212295e+01	 -3.34571875e+01	 -3.34818419e+01	 -3.32950296e+01
  4.39000000e-01	 -3.27619076e+01	 -3.31104836e+01	 -3.31478102e+01	 -3.29505568e+01
  4.49000000e-01	 -3.24145512e+01	 -3.27394214e+01	 -3.27644722e+01	 -3.25779803e+01
  4.59000000e-01	 -3.20480153e+01	 -3.23752195e+01	 -3.24172813e+01	 -3.22469028e+01
  4.69000000e-01	 -3.16885513e+01	 -3.20080377e+01	 -3.20651946e+01	 -3.18708864e+01
  4.79000000e-01	 -3.13301583e+01	 -3.16455319e+01	 -3.16940373e+01	 -3.15148949e+01
  4.89000000e-01	 -3.09614711e+01	 -3.12851527e+01	 -3.13199142e+01	 -3.11705247e+01
  4.99000000e-01	 -3.06048684e+01	 -3.09164491e+01	 -3.09634811e+01	 -3.08102085e+01
  5.09000000e-01	 -3.02361184e+01	 -3.05576744e+01	 -3.05961373e+01	 -3.04243421e+01
  5.19000000e-01	 -2.98701576e+01	 -3.02030898e+01	 -3.02331000e+01	 -3.00940144e+01
  5.29000000e-01	 -2.95100032e+01	 -2.98253906e+01	 -2.98679793e+01	 -2.97252921e+01
  5.39000000e-01	 -2.91360018e+01	 -2.94560896e+01	 -2.94929361e+01	 -2.93643430e+01
  5.49000000e-01	 -2.87668177e+01	 -2.90884792e+01	 -2.91497834e+01	 -2.89947162e+01
  5.59000000e-01	 -2.84077883e+01	 -2.87296208e+01	 -2.87799214e+01	 -2.86377523e+01
  5.69000000e-01	 -2.80358605e+01	 -2.83521131e+01	 -2.84157714e+01	 -2.82827991e+01
  5.79000000e-01	 -2.76649769e+01	 -2.79750592e+01	 -2.80536739e+01	 -2.79246973e+01
  5.89000000e-01	 -2.72958368e+01	 -2.76213596e+01	 -2.76763739e+01	 -2.75568206e+01
  5.99000000e-01	 -2.69207685e+01	 -2.72362757e+01	 -2.73147903e+01	 -2.72002457e+01
  6.09000000e-01	 -2.65795837e+01	 -2.68901117e+01	 -2.69508369e+01	 -2.68432940e+01
  6.19000000e-01	 -2.61826868e+01	 -2.65102304e+01	 -2.65772279e+01	 -2.64897396e+01
  6.29000000e-01	 -2.58388161e+01	 -2.61442213e+01	 -2.62256837e+01	 -2.61159780e+01
  6.39000000e-01	 -2.54695063e+01	 -2.57777927e+01	 -2.58554840e+01	 -2.57612575e+01
  6.49000000e-01	 -2.50989130e+01	 -2.54068151e+01	 -2.54974306e+01	 -2.54090974e+01
  6.59000000e-01	 -2.47436736e+01	 -2.50468575e+01	 -2.51304544e+01	 -2.50427508e+01
  6.69000000e-01	 -2.43758446e+01	 -2.46808638e+01	 -2.47784466e+01	 -2.46988188e+01
  6.79000000e-01	 -2.40032460e+01	 -2.43372291e+01	 -2.44194944e+01	 -2.43499690e+01
  6.89000000e-01	 -2.36537334e+01	 -2.39618706e+01	 -2.40573573e+01	 -2.39816013e+01
  6.99000000e-01	 -2.32897846e+01	 -2.35973156e+01	 -2.36911842e+01	 -2.36233743e+01
  7.09000000e-01	 -2.29243578e+01	 -2.32432684e+01	 -2.33413220e+01	 -2.32745303e+01
  7.19000000e-01	 -2.25628187e+01	 -2.28752809e+01	 -2.29871312e+01	 -2.29310038e+01
  7.29000000e-01	 -2.22069867e+01	 -2.25093326e+01	 -2.26370006e+01	 -2.25837421e+01
  7.39000000e-01	 -2.18485317e+01	 -2.21667307e+01	 -2.22794669e+01	 -2.22421725e+01
  7.49000000e-01	 -2.15047163e+01	 -2.17882950e+01	 -2.19194635e+01	 -2.18933895e+01
  7.59000000e-01	 -2.11424254e+01	 -2.14554348e+01	 -2.15889860e+01	 -2.15429511e+01
  7.69000000e-01	 -2.07914064e+01	 -2.11043141e+01	 -2.12312994e+01	 -2.11996722e+01
  7.79000000e-01	 -2.04425616e+01	 -2.07574486e+01	 -2.08847370e+01	 -2.08520447e+01
  7.89000000e-01	 -2.00995084e+01	 -2.04100637e+01	 -2.05296665e+01	 -2.05195391e+01
  7.99000000e-01	 -1.97408183e+01	 -2.00624956e+01	 -2.01962393e+01	 -2.01699063e+01
  8.09000000e-01	 -1.94048722e+01	 -1.97140513e+01	 -1.98355646e+01	 -1.98468763e+01
  8.19000000e-01	 -1.90659620e+01	 -1.93726532e+01	 -1.95106589e+01	 -1.95142655e+01
  8.29000000e-01	 -1.87178063e+01	 -1.90339989e+01	 -1.91775637e+01	 -1.91753292e+01
  8.39000000e-01	 -1.83701508e+01	 -1.86927186e+01	 -1.88459384e+01	 -1.88488139e+01
  8.49000000e-01	 -1.80479801e+01	 -1.83497438e+01	 -1.85105115e+01	 -1.85210926e+01
  8.59000000e-01	 -1.77129904e+01	 -1.80210077e+01	 -1.81729637e+01	 -1.81913567e+01
  8.69000000e-01	 -1.73768287e+01	 -1.76990329e+01	 -1.78405490e+01	 -1.78622906e+01
  8.79000000e-01	 -1.70499284e+01	 -1.73542489e+01	 -1.75144402e+01	 -1.75380686e+01
  8.89000000e-01	 -1.67161340e+01	 -1.70268228e+01	 -1.71925198e+01	 -1.72159948e+01
  8.99000000e-01	 -1.63946931e+01	 -1.67059146e+01	 -1.68636761e+01	 -1.69012216e+01
  9.09000000e-01	 -1.60700245e+01	 -1.63826360e+01	 -1.65486133e+01	 -1.65862214e+01
  9.19000000e-01	 -1.57538172e+01	 -1.60578157e+01	 -1.62330099e+01	 -1.62735079e+01
  9.29000000e-01	 -1.54315757e+01	 -1.57427443e+01	 -1.59171631e+01	 -1.59550256e+01
  9.39000000e-01	 -1.51239065e+01	 -1.54246434e+01	 -1.56004017e+01	 -1.56543129e+01
  9.49000000e-01	 -1.48043927e+01	 -1.51055925e+01	 -1.52857280e+01	 -1.53384018e+01
  9.59000000e-01	 -1.44929160e+01	 -1.48050288e+01	 -1.49794180e+01	 -1.50376789e+01
  9.69000000e-01	 -1.41887814e+01	 -1.44898285e+01	 -1.46709659e+01	 -1.47373840e+01
  9.79000000e-01	 -1.38891273e+01	 -1.41882122e+01	 -1.43705810e+01	 -1.44382462e+01
  9.89000000e-01	 -1.35857319e+01	 -1.38834088e+01	 -1.40720158e+01	 -1.41449956e+01
  9.99000000e-01	 -1.32910855e+01	 -1.35882575e+01	 -1.37712405e+01	 -1.38462686e+01
  1.00900000e+00	 -1.29871315e+01	 -1.32924045e+01	 -1.34757502e+01	 -1.35571711e+01
  1.01900000e+00	 -1.27049339e+01	 -1.30017934e+01	 -1.31899477e+01	 -1.32684723e+01
  1.02900000e+00	 -1.24167684e+01	 -1.27119429e+01	 -1.29021618e+01	 -1.29755868e+01
  1.03900000e+00	 -1.21253593e+01	 -1.24176010e+01	 -1.26130619e+01	 -1.26983913e+01
  1.04900000e+00	 -1.18465239e+01	 -1.21380583e+01	 -1.23341337e+01	 -1.24178262e+01
  1.05900000e+00	 -1.15676106e+01	 -1.18542739e+01	 -1.20537692e+01	 -1.21455822e+01
  1.06900000e+00	 -1.12799571e+01	 -1.15850482e+01	 -1.17766930e+01	 -1.18704791e+01
  1.07900000e+00	 -1.10073458e+01	 -1.13042747e+01	 -1.15026901e+01	 -1.15937856e+01
  1.08900000e+00	 -1.07423122e+01	 -1.10336618e+01	 -1.12282155e+01	 -1.13317880e+01
  1.09900000e+00	 -1.04754467e+01	 -1.07621221e+01	 -1.09583060e+01	 -1.10569850e+01
  1.10900000e+00	 -1.02127435e+01	 -1.04987453e+01	 -1.06912186e+01	 -1.07962309e+01
  1.11900000e+00	 -9.95651960e+00	 -1.02397338e+01	 -1.04419356e+01	 -1.05343777e+01
  1.12900000e+00	 -9.69248820e+00	 -9.97584813e+00	 -1.01752787e+01	 -1.02874614e+01
  1.13900000e+00	 -9.44625371e+00	 -9.72390379e+00	 -9.92830528e+00	 -1.00352827e+01
  1.14900000e+00	 -9.19192121e+00	 -9.47212296e+00	 -9.66863824e+00	 -9.77364620e+00
  1.15900000e+00	 -8.94486157e+00	 -9.21512596e+00	 -9.42547432e+00	 -9.53487255e+00
  1.16900000e+00	 -8.70082741e+00	 -8.97641940e+00	 -9.18049614e+00	 -9.28615073e+00
  1.17900000e+00	 -8.46538704e+00	 -8.73811425e+00	 -8.93243304e+00	 -9.04870806e+00
  1.18900000e+00	 -8.22395299e+00	 -8.50220256e+00	 -8.69069374e+00	 -8.80620366e+00
  1.19900000e+00	 -7.99185154e+00	 -8.26053645e+00	 -8.45983695e+00	 -8.57366402e+00
  1.20900000e+00	 -7.76185314e+00	 -8.03041168e+00	 -8.22119351e+00	 -8.34563560e+00
  1.21900000e+00	 -7.53922825e+00	 -7.79530458e+00	 -7.98754472e+00	 -8.11909158e+00
  1.22900000e+00	 -7.31294712e+00	 -7.58028147e+00	 -7.77319242e+00	 -7.88892685e+00
  1.23900000e+00	 -7.09908816e+00	 -7.35702147e+00	 -7.54996361e+00	 -7.67119948e+00
  1.24900000e+00	 -6.88499401e+00	 -7.13355265e+00	 -7.33328692e+00	 -7.45282334e+00
  1.25900000e+00	 -6.68558946e+00	 -6.92583445e+00	 -7.10251169e+00	 -7.21110621e+00
  1.26900000e+00	 -6.46597357e+00	 -6.70780097e+00	 -6.89084818e+00	 -7.02845886e+00
  1.27900000e+00	 -6.26181625e+00	 -6.50131984e+00	 -6.69948353e+00	 -6.82358335e+00
  1.28900000e+00	 -6.05737751e+00	 -6.30116817e+00	 -6.48863028e+00	 -6.60675818e+00
  1.29900000e+00	 -5.86658979e+00	 -6.09775961e+00	 -6.28469932e+00	 -6.39971675e+00
  1.30900000e+00	 -5.66886435e+00	 -5.90527271e+00	 -6.08905562e+00	 -6.21020881e+00
  1.31900000e+00	 -5.48075739e+00	 -5.70671205e+00	 -5.89072879e+00	 -6.01152590e+00
  1.32900000e+00	 -5.29412333e+00	 -5.52233572e+00	 -5.70057016e+00	 -5.82344214e+00
  1.33900000e+00	 -5.11032206e+00	 -5.33221440e+00	 -5.51055446e+00	 -5.63354183e+00
  1.34900000e+00	 -4.93307750e+00	 -5.14900222e+00	 -5.32798228e+00	 -5.44823584e+00
  1.35900000e+00	 -4.75558832e+00	 -4.97023837e+00	 -5.14448836e+00	 -5.26627703e+00
  1.36900000e+00	 -4.58466511e+00	 -4.79323348e+00	 -4.96670812e+00	 -5.08723960e+00
  1.37900000e+00	 -4.41550262e+00	 -4.62154767e+00	 -4.79359421e+00	 -4.91025848e+00
  1.38900000e+00	 -4.25171957e+00	 -4.45153701e+00	 -4.62056425e+00	 -4.73761443e+00
  1.39900000e+00	 -4.08891583e+00	 -4.28826721e+00	 -4.45273708e+00	 -4.57011393e+00
  1.40900000e+00	 -3.93085784e+00	 -4.12534976e+00	 -4.28790048e+00	 -4.40391673e+00
  1.41900000e+00	 -3.77742108e+00	 -3.96750039e+00	 -4.12809769e+00	 -4.24172706e+00
  1.42900000e+00	 -3.62676380e+00	 -3.81192022e+00	 -3.97023286e+00	 -4.08265913e+00
  1.43900000e+00	 -3.47998467e+00	 -3.66047689e+00	 -3.81569241e+00	 -3.92589576e+00
  1.44900000e+00	 -3.33557691e+00	 -3.51158634e+00	 -3.66551095e+00	 -3.77465664e+00
  1.45900000e+00	 -3.19528726e+00	 -3.36794376e+00	 -3.51772215e+00	 -3.62545417e+00
  1.46900000e+00	 -3.05866076e+00	 -3.22733557e+00	 -3.37402367e+00	 -3.47910172e+00
  1.47900000e+00	 -2.92488216e+00	 -3.08974588e+00	 -3.23286976e+00	 -3.33737365e+00
  1.48900000e+00	 -2.79503879e+00	 -2.95529032e+00	 -3.09618266e+00	 -3.19782495e+00
  1.49900000e+00	 -2.66894529e+00	 -2.82463501e+00	 -2.96173935e+00	 -3.06285524e+00
  1.50900000e+00	 -2.54528595e+00	 -2.69760195e+00	 -2.83189929e+00	 -2.93038802e+00
  1.51900000e+00	 -2.42562188e+00	 -2.57352061e+00	 -2.70469261e+00	 -2.80149679e+00
  1.52900000e+00	 -2.30865254e+00	 -2.45301802e+00	 -2.58106712e+00	 -2.67586975e+00
  1.53900000e+00	 -2.19596796e+00	 -2.33571329e+00	 -2.46104649e+00	 -2.55314935e+00
  1.54900000e+00	 -2.08616895e+00	 -2.22182565e+00	 -2.34395151e+00	 -2.43418567e+00
  1.55900000e+00	 -1.97939753e+00	 -2.11101849e+00	 -2.23009324e+00	 -2.31821555e+00
  1.56900000e+00	 -1.87661290e+00	 -2.00416541e+00	 -2.11958784e+00	 -2.20593700e+00
  1.57900000e+00	 -1.77635727e+00	 -1.89980584e+00	 -2.01242251e+00	 -2.09664497e+00
  1.58900000e+00	 -1.67954177e+00	 -1.79921782e+00	 -1.90865750e+00	 -1.99039649e+00
  1.59900000e+00	 -1.58594635e+00	 -1.70148026e+00	 -1.80806286e+00	 -1.88768968e+00
  1.60900000e+00	 -1.49582877e+00	 -1.60737590e+00	 -1.71037918e+00	 -1.78782982e+00
  1.61900000e+00	 -1.40829759e+00	 -1.51622944e+00	 -1.61635696e+00	 -1.69152932e+00
  1.62900000e+00	 -1.32422847e+00	 -1.42832592e+00	 -1.52530667e+00	 -1.59826513e+00
  1.63900000e+00	 -1.24305170e+00	 -1.34333406e+00	 -1.43755714e+00	 -1.50828541e+00
  1.64900000e+00	 -1.16484197e+00	 -1.26161683e+00	 -1.35281797e+00	 -1.42145099e+00
  1.65900000e+00	 -1.08992456e+00	 -1.18284201e+00	 -1.27076737e+00	 -1.33765538e+00
  1.66900000e+00	 -1.01727740e+00	 -1.10698262e+00	 -1.19239515e+00	 -1.25677462e+00
  1.67900000e+00	 -9.48171623e-01	 -1.03424927e+00	 -1.11670181e+00	 -1.17911627e+00
  1.68900000e+00	 -8.81671562e-01	 -9.64523756e-01	 -1.04395534e+00	 -1.10456110e+00
  1.69900000e+00	 -8.17934803e-01	 -8.97663327e-01	 -9.74374007e-01	 -1.03247333e+00
  1.70900000e+00	 -7.57170929e-01	 -8.33569118e-01	 -9.07508706e-01	 -9.63891270e-01
  1.71900000e+00	 -6.98823838e-01	 -7.72070794e-01	 -8.43495413e-01	 -8.97948595e-01
  1.72900000e+00	 -6.43158306e-01	 -7.13496743e-01	 -7.82323890e-01	 -8.34848393e-01
  1.73900000e+00	 -5.90403633e-01	 -6.57691981e-01	 -7.24111067e-01	 -7.74579901e-01
  1.74900000e+00	 -5.40388777e-01	 -6.04642337e-01	 -6.68365712e-01	 -7.17100799e-01
  1.75900000e+00	 -4.92312343e-01	 -5.53891187e-01	 -6.15426838e-01	 -6.62390916e-01
  1.76900000e+00	 -4.47284319e-01	 -5.06288239e-01	 -5.64890551e-01	 -6.10192761e-01
  1.77900000e+00	 -4.04210739e-01	 -4.60713396e-01	 -5.17137791e-01	 -5.60779659e-01
  1.78900000e+00	 -3.63673910e-01	 -4.17592419e-01	 -4.72033395e-01	 -5.13742598e-01
  1.79900000e+00	 -3.25473571e-01	 -3.76608564e-01	 -4.29023616e-01	 -4.69428834e-01
  1.80900000e+00	 -2.89652039e-01	 -3.38766191e-01	 -3.88896094e-01	 -4.27487030e-01
  1.81900000e+00	 -2.55907779e-01	 -3.02455907e-01	 -3.50900303e-01	 -3.87867557e-01
  1.82900000e+00	 -2.24088845e-01	 -2.68736022e-01	 -3.14937354e-01	 -3.50647250e-01
  1.83900000e+00	 -1.94494376e-01	 -2.37062691e-01	 -2.81724314e-01	 -3.15620851e-01
  1.84900000e+00	 -1.67281218e-01	 -2.07688446e-01	 -2.50103380e-01	 -2.82984691e-01
  1.85900000e+00	 -1.41509490e-01	 -1.79945775e-01	 -2.20841755e-01	 -2.52655795e-01
  1.86900000e+00	 -1.17864178e-01	 -1.54625488e-01	 -1.93678159e-01	 -2.24051476e-01
  1.87900000e+00	 -9.59362829e-02	 -1.30814066e-01	 -1.68572225e-01	 -1.97407080e-01
  1.88900000e+00	 -7.58922874e-02	 -1.09242478e-01	 -1.45551653e-01	 -1.73467815e-01
  1.89900000e+00	 -5.77278606e-02	 -8.90563791e-02	 -1.24105424e-01	 -1.50635620e-01
  1.90900000e+00	 -4.07489384e-02	 -7.08250679e-02	 -1.04445170e-01	 -1.30184735e-01
  1.91900000e+00	 -2.59685109e-02	 -5.44404941e-02	 -8.64885074e-02	 -1.11233361e-01
  1.92900000e+00	 -1.17974432e-02	 -3.95490235e-02	 -7.04057587e-02	 -9.38552265e-02
  1.93900000e+00	  2.34939650e-04	 -2.57400099e-02	 -5.59347278e-02	 -7.85852651e-02
  1.94900000e+00	  1.09145629e-02	 -1.39897655e-02	 -4.26309907e-02	 -6.42734942e-02
  1.95900000e+00	  2.05094076e-02	 -3.46261442e-03	 -3.11431969e-02	 -5.21830531e-02
  1.96900000e+00	  2.88482422e-02	  5.88543052e-03	 -2.06660634e-02	 -4.10624296e-02
  1.97900000e+00	  3.57831637e-02	  1.37110409e-02	 -1.20253695e-02	 -3.15718307e-02
  1.98900000e+00	  4.14868644e-02	  2.05223544e-02	 -4.34098470e-03	 -2.31079075e-02
  1.99900000e+00	  4.63542801e-02	  2.60361983e-02	  2.00777332e-03	 -1.62199062e-02
  2.00900000e+00	  4.98659272e-02	  3.05100226e-02	  7.14315216e-03	 -1.04194658e-02
  2.01900000e+00	  5.28295357e-02	  3.38377968e-02	  1.12999530e-02	 -5.21864935e-03
  2.02900000e+00	  5.46836150e-02	  3.65296031e-02	  1.44347860e-02	 -1.74242216e-03
  2.03900000e+00	  5.55011369e-02	  3.80999840e-02	  1.65780709e-02	  5.98484078e-04
  2.04900000e+00	  5.55488190e-02	  3.88775615e-02	  1.80638302e-02	  2.56301663e-03
  2.05900000e+00	  5.49674698e-02	  3.82122079e-02	  1.85836206e-02	  3.36203806e-03
  2.06900000e+00	  5.39603708e-02	  3.79453745e-02	  1.80521630e-02	  3.37529428e-03
  2.07900000e+00	  5.18768024e-02	  3.63118397e-02	  1.66188144e-02	  2.67744239e-03
  2.08900000e+00	  4.93912654e-02	  3.44653065e-02	  1.52312836e-02	  1.33062487e-03
  2.09900000e+00	  4.65857403e-02	  3.15049738e-02	  1.29258585e-02	 -8.43761658e-04
  2.10900000e+00	  4.28480431e-02	  2.81806779e-02	  1.00535189e-02	 -3.28828119e-03
  2.11900000e+00	  3.91486260e-02	  2.47594171e-02	  6.94558244e-03	 -6.65019509e-03
  2.12900000e+00	  3.46351376e-02	  2.04759967e-02	  2.94165394e-03	 -1.01075024e-02
  2.13900000e+00	  2.99459670e-02	  1.62273162e-02	 -1.52626403e-03	 -1.43155170e-02
  2.14900000e+00	  2.50761654e-02	  1.13973290e-02	 -6.03870628e-03	 -1.81132430e-02
  2.15900000e+00	  2.02276961e-02	  6.31118557e-03	 -1.09135390e-02	 -2.32230160e-02
  2.16900000e+00	  1.45628332e-02	  1.02215241e-03	 -1.58737045e-02	 -2.83156165e-02
  2.17900000e+00	  8.85253699e-03	 -4.36455348e-03	 -2.14643763e-02	 -3.37171602e-02
  2.18900000e+00	  3.69201075e-03	 -1.02108437e-02	 -2.71245460e-02	 -3.89389765e-02
  2.19900000e+00	 -2.66539291e-03	 -1.60998688e-02	 -3.28265035e-02	 -4.46546129e-02
  2.20900000e+00	 -8.81428127e-03	 -2.18665623e-02	 -3.81451194e-02	 -5.04234648e-02
  2.21900000e+00	 -1.45151254e-02	 -2.76002263e-02	 -4.40970265e-02	 -5.60332668e-02
  2.22900000e+00	 -2.02574032e-02	 -3.34869350e-02	 -5.01351782e-02	 -6.16958458e-02
  2.23900000e+00	 -2.60489663e-02	 -3.95918676e-02	 -5.59084936e-02	 -6.73376146e-02
  2.24900000e+00	 -3.21290527e-02	 -4.51786199e-02	 -6.11918908e-02	 -7.32877351e-02
  2.25900000e+00	 -3.78903685e-02	 -5.11332094e-02	 -6.70697259e-02	 -7.93306255e-02
  2.26900000e+00	 -4.35133899e-02	 -5.68560229e-02	 -7.30376522e-02	 -8.44225226e-02
  2.27900000e+00	 -4.88668763e-02	 -6.19319582e-02	 -7.80687238e-02	 -8.96307384e-02
  2.28900000e+00	 -5.40472330e-02	 -6.73255582e-02	 -8.34062960e-02	 -9.50326357e-02
  2.29900000e+00	 -5.93217426e-02	 -7.24419142e-02	 -8.83565976e-02	 -1.00109833e-01
  2.30900000e+00	 -6.41337248e-02	 -7.71310677e-02	 -9.32967672e-02	 -1.05197485e-01
  2.31900000e+00	 -6.90413799e-02	 -8.19277565e-02	 -9.78682783e-02	 -1.09140578e-01
  2.32900000e+00	 -7.31118949e-02	 -8.62688175e-02	 -1.02117608e-01	 -1.14172640e-01
  2.33900000e+00	 -7.75759923e-02	 -9.05063979e-02	 -1.06373174e-01	 -1.18061538e-01
  2.34900000e+00	 -8.15690724e-02	 -9.43246112e-02	 -1.10032919e-01	 -1.21882256e-01
  2.35900000e+00	 -8.53028083e-02	 -9.79831553e-02	 -1.13802361e-01	 -1.25265356e-01
  2.36900000e+00	 -8.85756675e-02	 -1.01285750e-01	 -1.16779075e-01	 -1.28383283e-01
  2.37900000e+00	 -9.16927167e-02	 -1.04196823e-01	 -1.19714086e-01	 -1.31254434e-01
  2.38900000e+00	 -9.48587986e-02	 -1.06706520e-01	 -1.22138222e-01	 -1.33809331e-01
  2.39900000e+00	 -9.72807338e-02	 -1.09313686e-01	 -1.24246139e-01	 -1.35781139e-01
  2.40900000e+00	 -9.91806140e-02	 -1.11343530e-01	 -1.25832545e-01	 -1.37572873e-01
  2.41900000e+00	 -1.01537634e-01	 -1.13393518e-01	 -1.28080298e-01	 -1.39047310e-01
  2.42900000e+00	 -1.02771283e-01	 -1.14495621e-01	 -1.29137820e-01	 -1.40182728e-01
  2.43900000e+00	 -1.04245825e-01	 -1.15594505e-01	 -1.29975713e-01	 -1.40883026e-01
  2.44900000e+00	 -1.05040055e-01	 -1.16374927e-01	 -1.30131414e-01	 -1.41239303e-01
  2.45900000e+00	 -1.05166115e-01	 -1.16703793e-01	 -1.30432529e-01	 -1.41143489e-01
  2.46900000e+00	 -1.05976400e-01	 -1.16660206e-01	 -1.30438966e-01	 -1.41053800e-01
  2.47900000e+00	 -1.05850744e-01	 -1.16296985e-01	 -1.29975638e-01	 -1.40053644e-01
  2.48900000e+00	 -1.05727345e-01	 -1.15815142e-01	 -1.28848867e-01	 -1.38940591e-01
  2.49900000e+00	 -1.05225141e-01	 -1.14885206e-01	 -1.27830147e-01	 -1.37627582e-01
  2.50900000e+00	 -1.04052716e-01	 -1.14018149e-01	 -1.26360287e-01	 -1.35894230e-01
  2.51900000e+00	 -1.02912103e-01	 -1.12386044e-01	 -1.24554812e-01	 -1.33850336e-01
  2.52900000e+00	 -1.01688410e-01	 -1.10688246e-01	 -1.22720921e-01	 -1.31559797e-01
  2.53900000e+00	 -1.00257282e-01	 -1.08661263e-01	 -1.20219279e-01	 -1.28947284e-01
  2.54900000e+00	 -9.82177575e-02	 -1.06706863e-01	 -1.17476597e-01	 -1.26054429e-01
  2.55900000e+00	 -9.60848827e-02	 -1.03968210e-01	 -1.14809581e-01	 -1.22811593e-01
  2.56900000e+00	 -9.38833642e-02	 -1.01192414e-01	 -1.11536898e-01	 -1.19244812e-01
  2.57900000e+00	 -9.14098677e-02	 -9.81328102e-02	 -1.08171387e-01	 -1.15771922e-01
  2.58900000e+00	 -8.85312999e-02	 -9.51782010e-02	 -1.04487234e-01	 -1.11713412e-01
  2.59900000e+00	 -8.56034248e-02	 -9.17063705e-02	 -1.00993940e-01	 -1.07727605e-01
  2.60900000e+00	 -8.26290575e-02	 -8.81798072e-02	 -9.70356247e-02	 -1.03402776e-01
  2.61900000e+00	 -7.96010653e-02	 -8.48694531e-02	 -9.30560826e-02	 -9.91775191e-02
  2.62900000e+00	 -7.61311306e-02	 -8.09198722e-02	 -8.85961744e-02	 -9.45013650e-02
  2.63900000e+00	 -7.27498718e-02	 -7.71471286e-02	 -8.42153755e-02	 -8.97177926e-02
  2.64900000e+00	 -6.91498583e-02	 -7.29157511e-02	 -8.01034931e-02	 -8.47397372e-02
  2.65900000e+00	 -6.57239678e-02	 -6.90630418e-02	 -7.54293625e-02	 -7.98079300e-02
  2.66900000e+00	 -6.18415462e-02	 -6.50323477e-02	 -7.08004748e-02	 -7.48951012e-02
  2.67900000e+00	 -5.81945831e-02	 -6.07301035e-02	 -6.62865498e-02	 -6.98777935e-02
  2.68900000e+00	 -5.42730853e-02	 -5.65730246e-02	 -6.16257303e-02	 -6.49479945e-02
  2.69900000e+00	 -5.06575649e-02	 -5.24564827e-02	 -5.69217245e-02	 -5.98419727e-02
  2.70900000e+00	 -4.67489288e-02	 -4.81708000e-02	 -5.26282556e-02	 -5.49030941e-02
  2.71900000e+00	 -4.32453489e-02	 -4.40258057e-02	 -4.77548316e-02	 -4.98840651e-02
  2.72900000e+00	 -3.93206480e-02	 -4.00598706e-02	 -4.31280863e-02	 -4.52757126e-02
  2.73900000e+00	 -3.59904405e-02	 -3.59178985e-02	 -3.86440482e-02	 -4.03077292e-02
  2.74900000e+00	 -3.20996557e-02	 -3.17520820e-02	 -3.43220082e-02	 -3.53182171e-02
  2.75900000e+00	 -2.87800753e-02	 -2.79053583e-02	 -3.00102643e-02	 -3.10523911e-02
  2.76900000e+00	 -2.51766381e-02	 -2.43445794e-02	 -2.59771679e-02	 -2.63343547e-02
  2.77900000e+00	 -2.19834875e-02	 -2.06236438e-02	 -2.21473208e-02	 -2.20839247e-02
  2.78900000e+00	 -1.86929929e-02	 -1.71747245e-02	 -1.81255753e-02	 -1.80059577e-02
  2.79900000e+00	 -1.58662717e-02	 -1.36692732e-02	 -1.43220666e-02	 -1.39707850e-02
  2.80900000e+00	 -1.30131813e-02	 -1.05694604e-02	 -1.10560271e-02	 -1.00688506e-02
  2.81900000e+00	 -1.04338871e-02	 -7.65526599e-03	 -7.77287664e-03	 -6.73460304e-03
  2.82900000e+00	 -7.62647902e-03	 -4.74256146e-03	 -4.60505555e-03	 -3.41152664e-03
  2.83900000e+00	 -5.32276047e-03	 -2.17605326e-03	 -1.91175965e-03	 -4.74207076e-04
  2.84900000e+00	 -2.97923532e-03	  2.34356362e-04	  6.85153889e-04	  2.11273361e-03
  2.85900000e+00	 -8.29824026e-04	  2.38349924e-03	  3.06705313e-03	  4.75971724e-03
  2.86900000e+00	  7.14751661e-04	  3.99773541e-03	  5.20084833e-03	  6.86769998e-03
  2.87900000e+00	  2.29903099e-03	  6.06645363e-03	  6.73140694e-03	  8.74269295e-03
  2.88900000e+00	  3.50216978e-03	  7.21817763e-03	  8.48560997e-03	  1.04056068e-02
  2.89900000e+00	  4.54841161e-03	  8.49122492e-03	  9.64355994e-03	  1.16823936e-02
  2.90900000e+00	  5.45238937e-03	  9.34362883e-03	  1.02814229e-02	  1.27387619e-02
  2.91900000e+00	  6.08025822e-03	  1.00037876e-02	  1.11442673e-02	  1.32760873e-02
  2.92900000e+00	  6.28102505e-03	  1.04241284e-02	  1.17031885e-02	  1.37066479e-02
  2.93900000e+00	  6.83900143e-03	  1.05554535e-02	  1.19702011e-02	  1.38858080e-02
  2.94900000e+00	  6.70568844e-03	  1.04147797e-02	  1.15112944e-02	  1.33619389e-02
  2.95900000e+00	  6.32482540e-03	  1.00705801e-02	  1.13176022e-02	  1.28317454e-02
  2.96900000e+00	  5.90035669e-03	  9.57796944e-03	  1.06775155e-02	  1.19345468e-02
  2.97900000e+00	  5.29498687e-03	  8.67535260e-03	  9.52979019e-03	  1.09061628e-02
  2.98900000e+00	  4.22107726e-03	  7.69992672e-03	  8.29069434e-03	  9.67570464e-03
  2.99900000e+00	  3.13059595e-03	  6.56880848e-03	  6.97639795e-03	  7.77548676e-03
  3.00900000e+00	  1.95645900e-03	  4.77085550e-03	  5.29174952e-03	  5.91079144e-03
  3.01900000e+00	  1.98765107e-04	  3.35728515e-03	  3.38762569e-03	  3.99546745e-03
  3.02900000e+00	 -1.27698795e-03	  1.39098772e-03	  1.31629762e-03	  1.64390526e-03
  3.03900000e+00	 -3.11368359e-03	 -5.34960203e-04	 -8.61724813e-04	 -9.60374973e-04
  3.04900000e+00	 -4.93443668e-03	 -2.62268733e-03	 -3.38916836e-03	 -3.64814445e-03
  3.05900000e+00	 -6.86535317e-03	 -4.85187237e-03	 -5.82201012e-03	 -6.22463709e-03
  3.06900000e+00	 -9.05926615e-03	 -7.14009630e-03	 -8.36014110e-03	 -9.31689858e-03
  3.07900000e+00	 -1.13086535e-02	 -9.81598616e-03	 -1.12328650e-02	 -1.24298492e-02
  3.08900000e+00	 -1.35856834e-02	 -1.20923543e-02	 -1.38928688e-02	 -1.55617219e-02
  3.09900000e+00	 -1.56935482e-02	 -1.49973670e-02	 -1.66375516e-02	 -1.85633995e-02
  3.10900000e+00	 -1.81248663e-02	 -1.73609134e-02	 -1.97658256e-02	 -2.18442692e-02
  3.11900000e+00	 -2.04416009e-02	 -1.99106180e-02	 -2.25824486e-02	 -2.48701265e-02
  3.12900000e+00	 -2.25906832e-02	 -2.26154925e-02	 -2.55765690e-02	 -2.80400425e-02
  3.13900000e+00	 -2.49792795e-02	 -2.51024613e-02	 -2.82236994e-02	 -3.11959583e-02
  3.14900000e+00	 -2.73155009e-02	 -2.76852625e-02	 -3.09606819e-02	 -3.41061929e-02
  3.15900000e+00	 -2.93111004e-02	 -2.97667626e-02	 -3.34560434e-02	 -3.68008868e-02
  3.16900000e+00	 -3.15156072e-02	 -3.24166542e-02	 -3.62184667e-02	 -3.96935602e-02
  3.17900000e+00	 -3.34790426e-02	 -3.45009497e-02	 -3.85914989e-02	 -4.21693091e-02
  3.18900000e+00	 -3.53024466e-02	 -3.66793579e-02	 -4.06910002e-02	 -4.47276170e-02
  3.19900000e+00	 -3.70883053e-02	 -3.85207273e-02	 -4.28862102e-02	 -4.68347317e-02
  3.20900000e+00	 -3.85915285e-02	 -4.02552071e-02	 -4.47666483e-02	 -4.89270710e-02
  3.21900000e+00	 -4.01603982e-02	 -4.18705036e-02	 -4.63539031e-02	 -5.07237422e-02
  3.22900000e+00	 -4.14114698e-02	 -4.33081835e-02	 -4.78558623e-02	 -5.24222525e-02
  3.23900000e+00	 -4.24675175e-02	 -4.44939753e-02	 -4.91048694e-02	 -5.36568105e-02
  3.24900000e+00	 -4.33839090e-02	 -4.54663563e-02	 -5.01869184e-02	 -5.46966215e-02
  3.25900000e+00	 -4.39826276e-02	 -4.61099255e-02	 -5.09663485e-02	 -5.55720545e-02
  3.26900000e+00	 -4.45979620e-02	 -4.66729321e-02	 -5.15556503e-02	 -5.59468896e-02
  3.27900000e+00	 -4.49307364e-02	 -4.70739232e-02	 -5.19206280e-02	 -5.62737511e-02
  3.28900000e+00	 -4.50179372e-02	 -4.72413574e-02	 -5.19012497e-02	 -5.63425525e-02
  3.29900000e+00	 -4.49557905e-02	 -4.70977741e-02	 -5.17974174e-02	 -5.61482850e-02
  3.30900000e+00	 -4.47511352e-02	 -4.67848042e-02	 -5.12810136e-02	 -5.56268230e-02
  3.31900000e+00	 -4.43789287e-02	 -4.63114785e-02	 -5.07274698e-02	 -5.47628228e-02
  3.32900000e+00	 -4.36258787e-02	 -4.54035823e-02	 -4.98114768e-02	 -5.37914804e-02
  3.33900000e+00	 -4.29022340e-02	 -4.45813399e-02	 -4.86973452e-02	 -5.22320673e-02
  3.34900000e+00	 -4.17822589e-02	 -4.33996070e-02	 -4.74012715e-02	 -5.10636129e-02
  3.35900000e+00	 -4.06665738e-02	 -4.22339545e-02	 -4.59935076e-02	 -4.93058723e-02
  3.36900000e+00	 -3.92939007e-02	 -4.05842217e-02	 -4.42645040e-02	 -4.74167564e-02
  3.37900000e+00	 -3.79622834e-02	 -3.89944409e-02	 -4.24514704e-02	 -4.53234132e-02
  3.38900000e+00	 -3.64021939e-02	 -3.74298920e-02	 -4.04844433e-02	 -4.32789041e-02
  3.39900000e+00	 -3.48904230e-02	 -3.54429998e-02	 -3.81531280e-02	 -4.07966236e-02
  3.40900000e+00	 -3.30126310e-02	 -3.34780304e-02	 -3.60466010e-02	 -3.83784943e-02
  3.41900000e+00	 -3.09609379e-02	 -3.14198409e-02	 -3.37524908e-02	 -3.57652242e-02
  3.42900000e+00	 -2.92074677e-02	 -2.91277811e-02	 -3.13102365e-02	 -3.30446929e-02
  3.43900000e+00	 -2.72450368e-02	 -2.69036538e-02	 -2.88493174e-02	 -3.05402091e-02
  3.44900000e+00	 -2.52056535e-02	 -2.45441761e-02	 -2.62807049e-02	 -2.76781464e-02
  3.45900000e+00	 -2.30669976e-02	 -2.22940528e-02	 -2.37830374e-02	 -2.48385489e-02
  3.46900000e+00	 -2.10514390e-02	 -2.00777363e-02	 -2.12415828e-02	 -2.22457247e-02
  3.47900000e+00	 -1.89720957e-02	 -1.76829295e-02	 -1.88654219e-02	 -1.95135267e-02
  3.48900000e+00	 -1.69085283e-02	 -1.54616820e-02	 -1.62793155e-02	 -1.67460870e-02
  3.49900000e+00	 -1.48473053e-02	 -1.31973885e-02	 -1.37239289e-02	 -1.40557180e-02
  3.50900000e+00	 -1.29337171e-02	 -1.10820635e-02	 -1.14715503e-02	 -1.15373164e-02
  3.51900000e+00	 -1.10869741e-02	 -8.89326689e-03	 -9.05536900e-03	 -9.17077114e-03
  3.52900000e+00	 -9.02855465e-03	 -6.86244323e-03	 -6.73227806e-03	 -6.83770875e-03
  3.53900000e+00	 -7.24752567e-03	 -4.93559267e-03	 -4.73680275e-03	 -4.75336546e-03
  3.54900000e+00	 -5.64490253e-03	 -3.14681772e-03	 -2.99126342e-03	 -2.64935410e-03
  3.55900000e+00	 -4.05411719e-03	 -1.50422727e-03	 -1.11392083e-03	 -7.20081846e-04
  3.56900000e+00	 -2.55606330e-03	  1.65365594e-05	  5.27654053e-04	  1.08079909e-03
  3.57900000e+00	 -1.29136276e-03	  1.54678643e-03	  2.15006740e-03	  2.62352760e-03
  3.58900000e+00	  5.81461787e-05	  3.00845935e-03	  3.65411381e-03	  4.13273524e-03
  3.59900000e+00	  1.05533481e-03	  3.96819348e-03	  4.85448279e-03	  5.31940951e-03
  3.60900000e+00	  2.08255592e-03	  5.10435047e-03	  5.84696872e-03	  6.26218615e-03
  3.61900000e+00	  2.90721680e-03	  6.12434789e-03	  6.58880765e-03	  7.16266807e-03
  3.62900000e+00	  3.56850711e-03	  6.64142918e-03	  7.63517437e-03	  7.91229547e-03
  3.63900000e+00	  4.30006910e-03	  7.51510942e-03	  8.10146418e-03	  8.26485950e-03
  3.64900000e+00	  4.58881713e-03	  7.74883501e-03	  8.46249779e-03	  8.71444564e-03
  3.65900000e+00	  4.94511000e-03	  7.96744157e-03	  8.67589423e-03	  8.67278017e-03
  3.66900000e+00	  5.12386977e-03	  8.13042895e-03	  8.77782492e-03	  8.87758631e-03
  3.67900000e+00	  5.27253379e-03	  8.21919702e-03	  8.74707829e-03	  8.59378912e-03
  3.68900000e+00	  5.21206572e-03	  7.96090750e-03	  8.40950786e-03	  8.06439429e-03
  3.69900000e+00	  4.86920899e-03	  7.75560120e-03	  8.17534748e-03	  7.54287140e-03
  3.70900000e+00	  4.38425899e-03	  7.21597498e-03	  7.35889892e-03	  6.97600604e-03
  3.71900000e+00	  4.12694680e-03	  6.72551511e-03	  7.04119036e-03	  6.12935425e-03
  3.72900000e+00	  3.66640143e-03	  6.04740593e-03	  6.06771111e-03	  5.30927418e-03
  3.73900000e+00	  2.92123215e-03	  5.26046711e-03	  5.15847116e-03	  4.29557066e-03
  3.74900000e+00	  2.17844443e-03	  4.46277996e-03	  4.16040083e-03	  3.03771529e-03
  3.75900000e+00	  1.46979086e-03	  3.45455959e-03	  3.04441714e-03	  1.80789080e-03
  3.76900000e+00	  6.18940367e-04	  2.43375670e-03	  1.89335953e-03	  3.84642036e-04
  3.77900000e+00	 -5.20312257e-04	  1.43364672e-03	  4.43397911e-04	 -8.92252441e-04
  3.78900000e+00	 -1.35038083e-03	  3.36701376e-04	 -7.01333575e-04	 -2.12382956e-03
  3.79900000e+00	 -2.37125489e-03	 -7.25095139e-04	 -1.83087542e-03	 -3.61215397e-03
  3.80900000e+00	 -3.29843837e-03	 -2.05850506e-03	 -3.22996068e-03	 -5.27019941e-03
  3.81900000e+00	 -4.52204363e-03	 -3.29581922e-03	 -4.74513421e-03	 -6.70235351e-03
  3.82900000e+00	 -5.60458310e-03	 -4.60899913e-03	 -5.93992244e-03	 -8.30568523e-03
  3.83900000e+00	 -6.74508697e-03	 -5.88142803e-03	 -7.39663584e-03	 -9.77546447e-03
  3.84900000e+00	 -7.89747937e-03	 -7.14149351e-03	 -8.72616182e-03	 -1.12021428e-02
  3.85900000e+00	 -8.73862292e-03	 -8.11634360e-03	 -1.02258347e-02	 -1.27114742e-02
  3.86900000e+00	 -9.96319026e-03	 -9.39703452e-03	 -1.16064440e-02	 -1.40803924e-02
  3.87900000e+00	 -1.11312691e-02	 -1.07345429e-02	 -1.28324800e-02	 -1.53549217e-02
  3.88900000e+00	 -1.20391267e-02	 -1.17851836e-02	 -1.39311041e-02	 -1.66806602e-02
  3.89900000e+00	 -1.31652827e-02	 -1.28637132e-02	 -1.50803455e-02	 -1.79521867e-02
  3.90900000e+00	 -1.39591024e-02	 -1.40696523e-02	 -1.61234903e-02	 -1.89702576e-02
  3.91900000e+00	 -1.48229893e-02	 -1.48438883e-02	 -1.71930392e-02	 -2.02131315e-02
  3.92900000e+00	 -1.55472952e-02	 -1.58160873e-02	 -1.83136256e-02	 -2.11561958e-02
  3.93900000e+00	 -1.64020725e-02	 -1.65742918e-02	 -1.91445435e-02	 -2.19224442e-02
  3.94900000e+00	 -1.71756335e-02	 -1.74912024e-02	 -1.98128274e-02	 -2.26353367e-02
  3.95900000e+00	 -1.77133004e-02	 -1.80954100e-02	 -2.04776469e-02	 -2.33930827e-02
  3.96900000e+00	 -1.83720346e-02	 -1.84027891e-02	 -2.10503560e-02	 -2.39584676e-02
  3.97900000e+00	 -1.89412754e-02	 -1.91906228e-02	 -2.15556502e-02	 -2.42947895e-02
  3.98900000e+00	 -1.92163508e-02	 -1.95083653e-02	 -2.20372015e-02	 -2.48164311e-02
  3.99900000e+00	 -1.94657078e-02	 -1.98314008e-02	 -2.20522994e-02	 -2.50458799e-02
  4.00900000e+00	 -1.97895421e-02	 -2.00670902e-02	 -2.23825560e-02	 -2.50957859e-02
  4.01900000e+00	 -1.98174566e-02	 -2.02401750e-02	 -2.25451599e-02	 -2.48617120e-02
  4.02900000e+00	 -2.00147942e-02	 -2.02560011e-02	 -2.24641742e-02	 -2.49703114e-02
  4.03900000e+00	 -1.97557073e-02	 -2.01406931e-02	 -2.23070172e-02	 -2.46639539e-02
  4.04900000e+00	 -1.97746725e-02	 -2.00037300e-02	 -2.20121641e-02	 -2.43039911e-02
  4.05900000e+00	 -1.96595993e-02	 -1.99761664e-02	 -2.18688951e-02	 -2.40605133e-02
  4.06900000e+00	 -1.95575788e-02	 -1.94806166e-02	 -2.13610741e-02	 -2.35341478e-02
  4.07900000e+00	 -1.92882483e-02	 -1.89647811e-02	 -2.09587229e-02	 -2.30641086e-02
  4.08900000e+00	 -1.87660880e-02	 -1.86987009e-02	 -2.04919550e-02	 -2.23035060e-02
  4.09900000e+00	 -1.82659949e-02	 -1.81477039e-02	 -1.97957321e-02	 -2.14915551e-02
  4.10900000e+00	 -1.78191372e-02	 -1.76461580e-02	 -1.91291465e-02	 -2.07439017e-02
  4.11900000e+00	 -1.75734446e-02	 -1.70882335e-02	 -1.82875634e-02	 -1.99479236e-02
  4.12900000e+00	 -1.68024785e-02	 -1.64389484e-02	 -1.75722743e-02	 -1.90432303e-02
  4.13900000e+00	 -1.62085625e-02	 -1.56227590e-02	 -1.67263028e-02	 -1.81403749e-02
  4.14900000e+00	 -1.56163402e-02	 -1.47634591e-02	 -1.58691753e-02	 -1.71608114e-02
  4.15900000e+00	 -1.50229147e-02	 -1.40301846e-02	 -1.48117120e-02	 -1.61936758e-02
  4.16900000e+00	 -1.40232287e-02	 -1.31583170e-02	 -1.39634842e-02	 -1.50142214e-02
  4.17900000e+00	 -1.33787423e-02	 -1.22199190e-02	 -1.29716119e-02	 -1.38714396e-02
  4.18900000e+00	 -1.26398511e-02	 -1.14359226e-02	 -1.20738104e-02	 -1.29177435e-02
  4.19900000e+00	 -1.18041255e-02	 -1.06107983e-02	 -1.11472243e-02	 -1.19052875e-02
  4.20900000e+00	 -1.10652812e-02	 -9.83581134e-03	 -9.98559493e-03	 -1.07515149e-02
  4.21900000e+00	 -1.02689456e-02	 -8.98461954e-03	 -9.20542707e-03	 -9.55741114e-03
  4.22900000e+00	 -9.40309832e-03	 -7.89170420e-03	 -8.21741530e-03	 -8.60748931e-03
  4.23900000e+00	 -8.65629650e-03	 -7.09341596e-03	 -7.28101535e-03	 -7.54711414e-03
  4.24900000e+00	 -7.80310713e-03	 -6.33807302e-03	 -6.21253724e-03	 -6.62856005e-03
  4.25900000e+00	 -7.19424856e-03	 -5.50185378e-03	 -5.44289304e-03	 -5.64344709e-03
  4.26900000e+00	 -6.46460676e-03	 -4.56232182e-03	 -4.50934303e-03	 -4.55909971e-03
  4.27900000e+00	 -5.63546630e-03	 -3.84292615e-03	 -3.68604087e-03	 -3.77448185e-03
  4.28900000e+00	 -5.18370638e-03	 -3.10396503e-03	 -2.70356696e-03	 -2.94502552e-03
  4.29900000e+00	 -4.24480749e-03	 -2.34127927e-03	 -2.08251742e-03	 -2.15943093e-03
  4.30900000e+00	 -3.61580090e-03	 -1.66657229e-03	 -1.37888888e-03	 -1.39632041e-03
  4.31900000e+00	 -3.12478279e-03	 -1.03748740e-03	 -5.95955062e-04	 -5.62251206e-04
  4.32900000e+00	 -2.59921487e-03	 -4.44138283e-04	  1.80373083e-04	 -4.23544265e-05
  4.33900000e+00	 -1.94564143e-03	  1.75254066e-04	  4.48422384e-04	  4.34154231e-04
  4.34900000e+00	 -1.65009897e-03	  6.45969943e-04	  9.93109387e-04	  1.06138322e-03
  4.35900000e+00	 -1.11545272e-03	  1.02570430e-03	  1.50566045e-03	  1.51826296e-03
  4.36900000e+00	 -8.09727817e-04	  1.42145768e-03	  1.92232998e-03	  1.93220632e-03
  4.37900000e+00	 -3.66553105e-04	  1.79660606e-03	  2.30737143e-03	  2.32337985e-03
  4.38900000e+00	 -1.20008408e-04	  2.11964258e-03	  2.55253925e-03	  2.45573822e-03
  4.39900000e+00	  2.80350787e-04	  2.32761620e-03	  2.74343098e-03	  2.86999120e-03
  4.40900000e+00	  5.12356501e-04	  2.59294494e-03	  3.09296065e-03	  2.97489096e-03
  4.41900000e+00	  5.82436128e-04	  2.79498262e-03	  3.18707130e-03	  3.07180663e-03
  4.42900000e+00	  6.98082034e-04	  2.89764777e-03	  3.14962561e-03	  3.09006415e-03
  4.43900000e+00	  7.86736362e-04	  2.89202661e-03	  3.29309826e-03	  3.08803704e-03
  4.44900000e+00	  8.91179659e-04	  2.85208935e-03	  3.37228051e-03	  3.04735918e-03
  4.45900000e+00	  8.71793577e-04	  2.93920958e-03	  3.20263787e-03	  3.05991677e-03
  4.46900000e+00	  8.41545906e-04	  2.91659384e-03	  3.04415105e-03	  2.79269190e-03
  4.47900000e+00	  7.49773539e-04	  2.77226636e-03	  2.91873687e-03	  2.57188734e-03
  4.48900000e+00	  6.93922982e-04	  2.59302465e-03	  2.83471454e-03	  2.27095617e-03
  4.49900000e+00	  6.70666576e-04	  2.44564395e-03	  2.58344128e-03	  2.01181326e-03
  4.50900000e+00	  2.98398589e-04	  2.33710698e-03	  2.33385051e-03	  1.70142325e-03
  4.51900000e+00	  2.72768705e-04	  1.99057700e-03	  1.86299254e-03	  1.46726192e-03
  4.52900000e+00	  8.54044288e-06	  1.76789293e-03	  1.68889867e-03	  1.10784227e-03
  4.53900000e+00	 -2.84760350e-04	  1.43961071e-03	  1.30544677e-03	  7.14090347e-04
  4.54900000e+00	 -5.86667984e-04	  1.10291334e-03	  8.43360338e-04	  2.36029295e-04
  4.55900000e+00	 -7.23107900e-04	  7.86730338e-04	  5.38861006e-04	 -8.96818442e-05
  4.56900000e+00	 -9.91001793e-04	  4.38533177e-04	  1.93133910e-04	 -5.74603438e-04
  4.57900000e+00	 -1.33991677e-03	 -2.31329346e-05	 -1.33814633e-04	 -9.73402900e-04
  4.58900000e+00	 -1.68838538e-03	 -2.99914209e-04	 -7.05120818e-04	 -1.51933298e-03
  4.59900000e+00	 -1.97834041e-03	 -7.64030919e-04	 -9.79333674e-04	 -2.01230669e-03
  4.60900000e+00	 -2.41753327e-03	 -9.93794475e-04	 -1.50705578e-03	 -2.34446911e-03
  4.61900000e+00	 -2.64517796e-03	 -1.50080528e-03	 -1.94874898e-03	 -2.77462090e-03
  4.62900000e+00	 -2.89441185e-03	 -1.75625285e-03	 -2.15887005e-03	 -3.16791679e-03
  4.63900000e+00	 -3.25148504e-03	 -2.11193033e-03	 -2.78029868e-03	 -3.69661179e-03
  4.64900000e+00	 -3.60339723e-03	 -2.50103872e-03	 -3.07182716e-03	 -4.12184493e-03
  4.65900000e+00	 -4.00490502e-03	 -2.78616014e-03	 -3.50098800e-03	 -4.46964817e-03
  4.66900000e+00	 -4.14903724e-03	 -3.07267304e-03	 -3.84681704e-03	 -4.83006860e-03
  4.67900000e+00	 -4.41958923e-03	 -3.48590618e-03	 -4.16434840e-03	 -5.14150554e-03
  4.68900000e+00	 -4.88175460e-03	 -3.83128908e-03	 -4.48505272e-03	 -5.62600749e-03
  4.69900000e+00	 -5.04858289e-03	 -4.08405459e-03	 -4.84933173e-03	 -5.97524889e-03
  4.70900000e+00	 -5.28029680e-03	 -4.31815377e-03	 -5.21463097e-03	 -6.14434121e-03
  4.71900000e+00	 -5.47547990e-03	 -4.56831010e-03	 -5.42578719e-03	 -6.39012668e-03
  4.72900000e+00	 -5.69213744e-03	 -4.78431896e-03	 -5.54468885e-03	 -6.73830853e-03
  4.73900000e+00	 -5.88605323e-03	 -5.09992354e-03	 -5.79548167e-03	 -6.96183770e-03
  4.74900000e+00	 -6.00018604e-03	 -5.13984004e-03	 -5.94778161e-03	 -7.09909605e-03
  4.75900000e+00	 -6.17547452e-03	 -5.55802294e-03	 -6.05965909e-03	 -7.20674762e-03
  4.76900000e+00	 -6.39454745e-03	 -5.43897250e-03	 -6.36140531e-03	 -7.25293937e-03
  4.77900000e+00	 -6.42222506e-03	 -5.53935569e-03	 -6.43664163e-03	 -7.40532001e-03
  4.78900000e+00	 -6.56118667e-03	 -5.74314741e-03	 -6.54603225e-03	 -7.38238040e-03
  4.79900000e+00	 -6.55274328e-03	 -5.75636449e-03	 -6.67627808e-03	 -7.45817783e-03
  4.80900000e+00	 -6.67042969e-03	 -5.81252195e-03	 -6.60817871e-03	 -7.40551746e-03
  4.81900000e+00	 -6.74103031e-03	 -5.72407769e-03	 -6.52176903e-03	 -7.51777223e-03
  4.82900000e+00	 -6.69257528e-03	 -5.79152897e-03	 -6.52964814e-03	 -7.48784017e-03
  4.83900000e+00	 -6.60726561e-03	 -5.65220703e-03	 -6.45101533e-03	 -7.26888904e-03
  4.84900000e+00	 -6.45668800e-03	 -5.65591486e-03	 -6.32710102e-03	 -7.15535168e-03
  4.85900000e+00	 -6.52751955e-03	 -5.46907918e-03	 -6.13442701e-03	 -6.92761961e-03
  4.86900000e+00	 -6.29849301e-03	 -5.46909132e-03	 -6.03323730e-03	 -6.79687597e-03
  4.87900000e+00	 -6.22805375e-03	 -5.22472697e-03	 -5.89714938e-03	 -6.56100501e-03
  4.88900000e+00	 -6.18790169e-03	 -5.13429302e-03	 -5.79587512e-03	 -6.30078193e-03
  4.89900000e+00	 -5.96112449e-03	 -4.99747162e-03	 -5.60192142e-03	 -6.12888363e-03
  4.90900000e+00	 -5.81842715e-03	 -4.84258685e-03	 -5.31059537e-03	 -5.83012312e-03
  4.91900000e+00	 -5.62286089e-03	 -4.60346587e-03	 -4.99915222e-03	 -5.51259241e-03
  4.92900000e+00	 -5.44413609e-03	 -4.37606377e-03	 -4.81195817e-03	 -5.30642143e-03
  4.93900000e+00	 -5.19612488e-03	 -4.17429551e-03	 -4.59361655e-03	 -4.94764756e-03
  4.94900000e+00	 -5.00461836e-03	 -3.82342718e-03	 -4.30556020e-03	 -4.62921088e-03
  4.95900000e+00	 -4.83913905e-03	 -3.64457795e-03	 -4.03122410e-03	 -4.28698276e-03
  4.96900000e+00	 -4.46758132e-03	 -3.32624630e-03	 -3.73428290e-03	 -3.92181752e-03
  4.97900000e+00	 -4.27038259e-03	 -3.14765558e-03	 -3.40074610e-03	 -3.67547165e-03
  4.98900000e+00	 -4.02576327e-03	 -2.79662778e-03	 -3.18405079e-03	 -3.28532091e-03
  4.99900000e+00	 -3.85256901e-03	 -2.57968739e-03	 -2.85027696e-03	 -2.99166874e-03
  5.00900000e+00	 -3.63001329e-03	 -2.30431791e-03	 -2.56181237e-03	 -2.64715464e-03
# ################################################################################################################
# Table 2: Bridge function for the isomorph characterized by Gamma/Gamma_m = 0.70.
# ----------------------------------------------------------------------------------------------------------------
#	r/d		 kappa = 1.000		 kappa = 1.500		 kappa = 2.000		 kappa 2.500
#			 Gamma = 153.796         Gamma = 215.930         Gamma = 328.816         Gamma = 534.722
# ----------------------------------------------------------------------------------------------------------------
  1.90000000e-02	 -3.08426506e+01	 -3.13939477e+01	 -3.17203214e+01	 -3.15405267e+01
  2.90000000e-02	 -3.07874441e+01	 -3.14382954e+01	 -3.15555732e+01	 -3.14251555e+01
  3.90000000e-02	 -3.08917318e+01	 -3.11672031e+01	 -3.15313394e+01	 -3.14557641e+01
  4.90000000e-02	 -3.06830146e+01	 -3.12807311e+01	 -3.13816874e+01	 -3.13387373e+01
  5.90000000e-02	 -3.06763782e+01	 -3.12358919e+01	 -3.13573633e+01	 -3.13159949e+01
  6.90000000e-02	 -3.06803921e+01	 -3.11628294e+01	 -3.13309045e+01	 -3.12078840e+01
  7.90000000e-02	 -3.06037283e+01	 -3.11037518e+01	 -3.12381092e+01	 -3.11540468e+01
  8.90000000e-02	 -3.05295866e+01	 -3.10855987e+01	 -3.11506758e+01	 -3.10744657e+01
  9.90000000e-02	 -3.04231176e+01	 -3.09392049e+01	 -3.09985642e+01	 -3.09892854e+01
  1.09000000e-01	 -3.03488726e+01	 -3.08158578e+01	 -3.09455769e+01	 -3.08823424e+01
  1.19000000e-01	 -3.01802705e+01	 -3.07641827e+01	 -3.08840466e+01	 -3.07771712e+01
  1.29000000e-01	 -3.01060477e+01	 -3.06125009e+01	 -3.07473119e+01	 -3.06782346e+01
  1.39000000e-01	 -2.99640165e+01	 -3.04705169e+01	 -3.06147648e+01	 -3.05319529e+01
  1.49000000e-01	 -2.98435428e+01	 -3.03291720e+01	 -3.04858879e+01	 -3.04342333e+01
  1.59000000e-01	 -2.97285929e+01	 -3.02023767e+01	 -3.03509781e+01	 -3.02439422e+01
  1.69000000e-01	 -2.96235032e+01	 -3.00877978e+01	 -3.02008390e+01	 -3.01450294e+01
  1.79000000e-01	 -2.94534555e+01	 -2.99587635e+01	 -3.00368122e+01	 -2.99453154e+01
  1.89000000e-01	 -2.92527522e+01	 -2.97890370e+01	 -2.98786841e+01	 -2.98114836e+01
  1.99000000e-01	 -2.91284576e+01	 -2.96252706e+01	 -2.97231678e+01	 -2.96430531e+01
  2.09000000e-01	 -2.89485692e+01	 -2.94405080e+01	 -2.95488582e+01	 -2.94277318e+01
  2.19000000e-01	 -2.88091907e+01	 -2.92755607e+01	 -2.93173716e+01	 -2.92733965e+01
  2.29000000e-01	 -2.85580460e+01	 -2.90522745e+01	 -2.91875782e+01	 -2.90764888e+01
  2.39000000e-01	 -2.83920525e+01	 -2.88816459e+01	 -2.89755217e+01	 -2.88727375e+01
  2.49000000e-01	 -2.82228331e+01	 -2.86678404e+01	 -2.87706193e+01	 -2.86760171e+01
  2.59000000e-01	 -2.80127081e+01	 -2.85012918e+01	 -2.85764685e+01	 -2.84629909e+01
  2.69000000e-01	 -2.77992002e+01	 -2.82911024e+01	 -2.83745977e+01	 -2.82793113e+01
  2.79000000e-01	 -2.76025853e+01	 -2.80601783e+01	 -2.81626097e+01	 -2.80429658e+01
  2.89000000e-01	 -2.74080040e+01	 -2.78620412e+01	 -2.79467463e+01	 -2.78247552e+01
  2.99000000e-01	 -2.71979652e+01	 -2.76102542e+01	 -2.76991783e+01	 -2.76068786e+01
  3.09000000e-01	 -2.69795242e+01	 -2.74150103e+01	 -2.74963439e+01	 -2.73669737e+01
  3.19000000e-01	 -2.67330065e+01	 -2.71901124e+01	 -2.72576409e+01	 -2.71415345e+01
  3.29000000e-01	 -2.65311383e+01	 -2.69392949e+01	 -2.70163123e+01	 -2.69154642e+01
  3.39000000e-01	 -2.62921515e+01	 -2.67171835e+01	 -2.67868283e+01	 -2.66504956e+01
  3.49000000e-01	 -2.60641738e+01	 -2.64821885e+01	 -2.65414691e+01	 -2.64357987e+01
  3.59000000e-01	 -2.58168540e+01	 -2.62395224e+01	 -2.62970378e+01	 -2.61900144e+01
  3.69000000e-01	 -2.55639479e+01	 -2.59694897e+01	 -2.60454520e+01	 -2.59482629e+01
  3.79000000e-01	 -2.53106631e+01	 -2.57374199e+01	 -2.57925185e+01	 -2.56706273e+01
  3.89000000e-01	 -2.50718208e+01	 -2.54865146e+01	 -2.55334081e+01	 -2.54516767e+01
  3.99000000e-01	 -2.48536741e+01	 -2.52323573e+01	 -2.52830971e+01	 -2.51977399e+01
  4.09000000e-01	 -2.45844786e+01	 -2.49845139e+01	 -2.50456968e+01	 -2.49308905e+01
  4.19000000e-01	 -2.43307202e+01	 -2.47121944e+01	 -2.47934261e+01	 -2.46827264e+01
  4.29000000e-01	 -2.40767669e+01	 -2.44628812e+01	 -2.45349487e+01	 -2.44262053e+01
  4.39000000e-01	 -2.38322901e+01	 -2.42157547e+01	 -2.42781564e+01	 -2.41680584e+01
  4.49000000e-01	 -2.35674398e+01	 -2.39361146e+01	 -2.40057495e+01	 -2.38940060e+01
  4.59000000e-01	 -2.32948455e+01	 -2.36841239e+01	 -2.37371463e+01	 -2.36406904e+01
  4.69000000e-01	 -2.30340347e+01	 -2.34172483e+01	 -2.34798135e+01	 -2.33816579e+01
  4.79000000e-01	 -2.27858651e+01	 -2.31580033e+01	 -2.32094953e+01	 -2.31114490e+01
  4.89000000e-01	 -2.25079008e+01	 -2.28825050e+01	 -2.29418537e+01	 -2.28455718e+01
  4.99000000e-01	 -2.22416514e+01	 -2.26191806e+01	 -2.26911437e+01	 -2.26014264e+01
  5.09000000e-01	 -2.19803129e+01	 -2.23355250e+01	 -2.24290646e+01	 -2.23153268e+01
  5.19000000e-01	 -2.17043343e+01	 -2.20833632e+01	 -2.21468084e+01	 -2.20488319e+01
  5.29000000e-01	 -2.14520114e+01	 -2.18054103e+01	 -2.18925568e+01	 -2.18034849e+01
  5.39000000e-01	 -2.11851590e+01	 -2.15444589e+01	 -2.16199646e+01	 -2.15269280e+01
  5.49000000e-01	 -2.09185444e+01	 -2.12724671e+01	 -2.13377818e+01	 -2.12603661e+01
  5.59000000e-01	 -2.06417704e+01	 -2.10014446e+01	 -2.10662772e+01	 -2.09955076e+01
  5.69000000e-01	 -2.03762865e+01	 -2.07305284e+01	 -2.07946401e+01	 -2.07214408e+01
  5.79000000e-01	 -2.01104610e+01	 -2.04691644e+01	 -2.05301064e+01	 -2.04508781e+01
  5.89000000e-01	 -1.98493046e+01	 -2.01879585e+01	 -2.02676259e+01	 -2.02052109e+01
  5.99000000e-01	 -1.95801116e+01	 -1.99157404e+01	 -2.00039623e+01	 -1.99391481e+01
  6.09000000e-01	 -1.93087580e+01	 -1.96438092e+01	 -1.97344522e+01	 -1.96698987e+01
  6.19000000e-01	 -1.90472200e+01	 -1.93816978e+01	 -1.94625741e+01	 -1.94136790e+01
  6.29000000e-01	 -1.87728770e+01	 -1.91122372e+01	 -1.91906575e+01	 -1.91451338e+01
  6.39000000e-01	 -1.85046939e+01	 -1.88494465e+01	 -1.89299801e+01	 -1.88765801e+01
  6.49000000e-01	 -1.82366486e+01	 -1.85813657e+01	 -1.86617414e+01	 -1.86155384e+01
  6.59000000e-01	 -1.79668621e+01	 -1.82992270e+01	 -1.83923630e+01	 -1.83494356e+01
  6.69000000e-01	 -1.77226220e+01	 -1.80464684e+01	 -1.81256571e+01	 -1.80778551e+01
  6.79000000e-01	 -1.74364583e+01	 -1.77699646e+01	 -1.78687155e+01	 -1.78269260e+01
  6.89000000e-01	 -1.71785993e+01	 -1.75002951e+01	 -1.75930939e+01	 -1.75676646e+01
  6.99000000e-01	 -1.69074568e+01	 -1.72482028e+01	 -1.73469864e+01	 -1.73031556e+01
  7.09000000e-01	 -1.66484126e+01	 -1.69814960e+01	 -1.70797177e+01	 -1.70447510e+01
  7.19000000e-01	 -1.63918463e+01	 -1.67051085e+01	 -1.68037836e+01	 -1.67810310e+01
  7.29000000e-01	 -1.61297125e+01	 -1.64518061e+01	 -1.65615670e+01	 -1.65324383e+01
  7.39000000e-01	 -1.58698567e+01	 -1.61798625e+01	 -1.62913342e+01	 -1.62817308e+01
  7.49000000e-01	 -1.56088745e+01	 -1.59189159e+01	 -1.60410413e+01	 -1.60223294e+01
  7.59000000e-01	 -1.53455678e+01	 -1.56653438e+01	 -1.57799475e+01	 -1.57666085e+01
  7.69000000e-01	 -1.50843427e+01	 -1.54067915e+01	 -1.55256965e+01	 -1.55110392e+01
  7.79000000e-01	 -1.48285756e+01	 -1.51633281e+01	 -1.52775821e+01	 -1.52617068e+01
  7.89000000e-01	 -1.45898598e+01	 -1.48980901e+01	 -1.50081781e+01	 -1.50078694e+01
  7.99000000e-01	 -1.43256166e+01	 -1.46424289e+01	 -1.47487392e+01	 -1.47641272e+01
  8.09000000e-01	 -1.40761782e+01	 -1.43897296e+01	 -1.45051383e+01	 -1.45166037e+01
  8.19000000e-01	 -1.38212000e+01	 -1.41381026e+01	 -1.42560445e+01	 -1.42626494e+01
  8.29000000e-01	 -1.35753759e+01	 -1.38858854e+01	 -1.40075630e+01	 -1.40178552e+01
  8.39000000e-01	 -1.33303510e+01	 -1.36325868e+01	 -1.37573038e+01	 -1.37848802e+01
  8.49000000e-01	 -1.30899995e+01	 -1.33840803e+01	 -1.35165262e+01	 -1.35386458e+01
  8.59000000e-01	 -1.28334102e+01	 -1.31391212e+01	 -1.32723496e+01	 -1.32977520e+01
  8.69000000e-01	 -1.26036323e+01	 -1.29000579e+01	 -1.30331709e+01	 -1.30580805e+01
  8.79000000e-01	 -1.23536776e+01	 -1.26638424e+01	 -1.27923405e+01	 -1.28202862e+01
  8.89000000e-01	 -1.21142439e+01	 -1.24149320e+01	 -1.25453582e+01	 -1.25855553e+01
  8.99000000e-01	 -1.18795851e+01	 -1.21786700e+01	 -1.23140089e+01	 -1.23525184e+01
  9.09000000e-01	 -1.16493618e+01	 -1.19407228e+01	 -1.20767247e+01	 -1.21192530e+01
  9.19000000e-01	 -1.14070172e+01	 -1.17102500e+01	 -1.18451810e+01	 -1.18873427e+01
  9.29000000e-01	 -1.11808162e+01	 -1.14772287e+01	 -1.16051949e+01	 -1.16478603e+01
  9.39000000e-01	 -1.09486404e+01	 -1.12329626e+01	 -1.13790613e+01	 -1.14217351e+01
  9.49000000e-01	 -1.07201435e+01	 -1.10094660e+01	 -1.11485217e+01	 -1.12022157e+01
  9.59000000e-01	 -1.04938986e+01	 -1.07793340e+01	 -1.09274273e+01	 -1.09774557e+01
  9.69000000e-01	 -1.02734885e+01	 -1.05603589e+01	 -1.06925398e+01	 -1.07521248e+01
  9.79000000e-01	 -1.00570382e+01	 -1.03376980e+01	 -1.04754012e+01	 -1.05359673e+01
  9.89000000e-01	 -9.82977982e+00	 -1.01152591e+01	 -1.02563842e+01	 -1.03250358e+01
  9.99000000e-01	 -9.61661569e+00	 -9.89879391e+00	 -1.00404219e+01	 -1.01015118e+01
  1.00900000e+00	 -9.39738858e+00	 -9.67175084e+00	 -9.82301295e+00	 -9.88696534e+00
  1.01900000e+00	 -9.18145963e+00	 -9.46391631e+00	 -9.60981751e+00	 -9.67403572e+00
  1.02900000e+00	 -8.97460559e+00	 -9.24808304e+00	 -9.39064326e+00	 -9.45958429e+00
  1.03900000e+00	 -8.76860734e+00	 -9.03484346e+00	 -9.18273801e+00	 -9.25597400e+00
  1.04900000e+00	 -8.55875075e+00	 -8.82939170e+00	 -8.97337105e+00	 -9.05162074e+00
  1.05900000e+00	 -8.35707542e+00	 -8.62175492e+00	 -8.76957634e+00	 -8.84452475e+00
  1.06900000e+00	 -8.15416351e+00	 -8.42442808e+00	 -8.56805545e+00	 -8.64815289e+00
  1.07900000e+00	 -7.96014635e+00	 -8.21731309e+00	 -8.36933295e+00	 -8.44164211e+00
  1.08900000e+00	 -7.75939561e+00	 -8.01887588e+00	 -8.16332941e+00	 -8.24793191e+00
  1.09900000e+00	 -7.55969838e+00	 -7.82318611e+00	 -7.96867773e+00	 -8.05249933e+00
  1.10900000e+00	 -7.36787632e+00	 -7.62450244e+00	 -7.77412746e+00	 -7.86122440e+00
  1.11900000e+00	 -7.18114296e+00	 -7.43772672e+00	 -7.57962054e+00	 -7.66816687e+00
  1.12900000e+00	 -6.99245301e+00	 -7.24754759e+00	 -7.39429934e+00	 -7.47925806e+00
  1.13900000e+00	 -6.81441535e+00	 -7.05395321e+00	 -7.20842588e+00	 -7.29294395e+00
  1.14900000e+00	 -6.62755410e+00	 -6.87348177e+00	 -7.02146861e+00	 -7.11244679e+00
  1.15900000e+00	 -6.44913925e+00	 -6.68759969e+00	 -6.84149714e+00	 -6.92676424e+00
  1.16900000e+00	 -6.27127780e+00	 -6.51081931e+00	 -6.66433219e+00	 -6.74580558e+00
  1.17900000e+00	 -6.09066007e+00	 -6.33298928e+00	 -6.48463198e+00	 -6.56861848e+00
  1.18900000e+00	 -5.92155958e+00	 -6.15887347e+00	 -6.30656270e+00	 -6.39858808e+00
  1.19900000e+00	 -5.75391788e+00	 -5.98832314e+00	 -6.13162634e+00	 -6.22435707e+00
  1.20900000e+00	 -5.58831525e+00	 -5.81619753e+00	 -5.96075406e+00	 -6.05284123e+00
  1.21900000e+00	 -5.42734514e+00	 -5.65182822e+00	 -5.79340913e+00	 -5.88405168e+00
  1.22900000e+00	 -5.26152350e+00	 -5.48023337e+00	 -5.63138534e+00	 -5.71708570e+00
  1.23900000e+00	 -5.10070084e+00	 -5.32448787e+00	 -5.46791164e+00	 -5.55905476e+00
  1.24900000e+00	 -4.94757469e+00	 -5.16473749e+00	 -5.30981555e+00	 -5.39655152e+00
  1.25900000e+00	 -4.79337999e+00	 -5.00486543e+00	 -5.14623735e+00	 -5.23676822e+00
  1.26900000e+00	 -4.64139228e+00	 -4.85582483e+00	 -4.99204496e+00	 -5.08478505e+00
  1.27900000e+00	 -4.49215617e+00	 -4.70210685e+00	 -4.84256148e+00	 -4.93418721e+00
  1.28900000e+00	 -4.34680689e+00	 -4.55694901e+00	 -4.69126156e+00	 -4.78178671e+00
  1.29900000e+00	 -4.20499917e+00	 -4.40768281e+00	 -4.54262899e+00	 -4.63449775e+00
  1.30900000e+00	 -4.06257715e+00	 -4.26573534e+00	 -4.39808715e+00	 -4.48948199e+00
  1.31900000e+00	 -3.92552915e+00	 -4.12473079e+00	 -4.25596929e+00	 -4.34666636e+00
  1.32900000e+00	 -3.79175560e+00	 -3.98466209e+00	 -4.11509752e+00	 -4.20585349e+00
  1.33900000e+00	 -3.65934941e+00	 -3.84868558e+00	 -3.97773772e+00	 -4.06774743e+00
  1.34900000e+00	 -3.52963057e+00	 -3.71604669e+00	 -3.84350229e+00	 -3.93331230e+00
  1.35900000e+00	 -3.40337209e+00	 -3.58569606e+00	 -3.70934398e+00	 -3.79925895e+00
  1.36900000e+00	 -3.27652853e+00	 -3.45589846e+00	 -3.57988575e+00	 -3.67026622e+00
  1.37900000e+00	 -3.15485918e+00	 -3.33120726e+00	 -3.45468743e+00	 -3.54168740e+00
  1.38900000e+00	 -3.03631655e+00	 -3.20878449e+00	 -3.32987108e+00	 -3.41692931e+00
  1.39900000e+00	 -2.91955335e+00	 -3.08957869e+00	 -3.20767485e+00	 -3.29337891e+00
  1.40900000e+00	 -2.80637612e+00	 -2.97111606e+00	 -3.08749029e+00	 -3.17330234e+00
  1.41900000e+00	 -2.69365710e+00	 -2.85630877e+00	 -2.97025720e+00	 -3.05508975e+00
  1.42900000e+00	 -2.58556621e+00	 -2.74424278e+00	 -2.85607287e+00	 -2.93936853e+00
  1.43900000e+00	 -2.47951036e+00	 -2.63443451e+00	 -2.74496877e+00	 -2.82695876e+00
  1.44900000e+00	 -2.37569216e+00	 -2.52711479e+00	 -2.63497747e+00	 -2.71540668e+00
  1.45900000e+00	 -2.27403799e+00	 -2.42174640e+00	 -2.52821205e+00	 -2.60787036e+00
  1.46900000e+00	 -2.17563399e+00	 -2.32053716e+00	 -2.42416357e+00	 -2.50212620e+00
  1.47900000e+00	 -2.07968321e+00	 -2.22107770e+00	 -2.32263507e+00	 -2.39933232e+00
  1.48900000e+00	 -1.98612250e+00	 -2.12359834e+00	 -2.22342474e+00	 -2.29860149e+00
  1.49900000e+00	 -1.89520817e+00	 -2.02946242e+00	 -2.12681493e+00	 -2.20093558e+00
  1.50900000e+00	 -1.80673811e+00	 -1.93756223e+00	 -2.03253218e+00	 -2.10481606e+00
  1.51900000e+00	 -1.72082988e+00	 -1.84795277e+00	 -1.94056122e+00	 -2.01181625e+00
  1.52900000e+00	 -1.63720967e+00	 -1.76112380e+00	 -1.85167850e+00	 -1.92090972e+00
  1.53900000e+00	 -1.55624740e+00	 -1.67630849e+00	 -1.76452495e+00	 -1.83278592e+00
  1.54900000e+00	 -1.47734063e+00	 -1.59478946e+00	 -1.68027979e+00	 -1.74702593e+00
  1.55900000e+00	 -1.40122539e+00	 -1.51491959e+00	 -1.59836595e+00	 -1.66350066e+00
  1.56900000e+00	 -1.32747267e+00	 -1.43779579e+00	 -1.51907841e+00	 -1.58220580e+00
  1.57900000e+00	 -1.25562661e+00	 -1.36336468e+00	 -1.44184576e+00	 -1.50374574e+00
  1.58900000e+00	 -1.18630403e+00	 -1.29074310e+00	 -1.36724035e+00	 -1.42736885e+00
  1.59900000e+00	 -1.11928467e+00	 -1.22059699e+00	 -1.29454005e+00	 -1.35357033e+00
  1.60900000e+00	 -1.05466641e+00	 -1.15275097e+00	 -1.22468279e+00	 -1.28211493e+00
  1.61900000e+00	 -9.92571044e-01	 -1.08740153e+00	 -1.15700380e+00	 -1.21260458e+00
  1.62900000e+00	 -9.32271206e-01	 -1.02456236e+00	 -1.09167642e+00	 -1.14586138e+00
  1.63900000e+00	 -8.74491551e-01	 -9.63499092e-01	 -1.02888648e+00	 -1.08104890e+00
  1.64900000e+00	 -8.18622854e-01	 -9.04784277e-01	 -9.67672312e-01	 -1.01868435e+00
  1.65900000e+00	 -7.65149597e-01	 -8.48491372e-01	 -9.09088153e-01	 -9.58577634e-01
  1.66900000e+00	 -7.13481241e-01	 -7.93989682e-01	 -8.52727006e-01	 -9.00592087e-01
  1.67900000e+00	 -6.64323581e-01	 -7.42019204e-01	 -7.98514096e-01	 -8.44916857e-01
  1.68900000e+00	 -6.16622380e-01	 -6.91892417e-01	 -7.46301764e-01	 -7.91191204e-01
  1.69900000e+00	 -5.71335566e-01	 -6.44119318e-01	 -6.96505060e-01	 -7.39605944e-01
  1.70900000e+00	 -5.27988468e-01	 -5.97951438e-01	 -6.48643502e-01	 -6.90336615e-01
  1.71900000e+00	 -4.86527690e-01	 -5.54040730e-01	 -6.02824481e-01	 -6.42995227e-01
  1.72900000e+00	 -4.47186331e-01	 -5.12007822e-01	 -5.58923799e-01	 -5.97865014e-01
  1.73900000e+00	 -4.09386571e-01	 -4.72175095e-01	 -5.16957965e-01	 -5.54342840e-01
  1.74900000e+00	 -3.73769397e-01	 -4.34079182e-01	 -4.77000744e-01	 -5.13267876e-01
  1.75900000e+00	 -3.39669872e-01	 -3.97650116e-01	 -4.39012482e-01	 -4.73827469e-01
  1.76900000e+00	 -3.07624041e-01	 -3.63428081e-01	 -4.03026138e-01	 -4.36274310e-01
  1.77900000e+00	 -2.76999332e-01	 -3.30863491e-01	 -3.68484381e-01	 -4.00920832e-01
  1.78900000e+00	 -2.47881512e-01	 -2.99894925e-01	 -3.36214673e-01	 -3.67293232e-01
  1.79900000e+00	 -2.20726295e-01	 -2.70908399e-01	 -3.05466138e-01	 -3.35037162e-01
  1.80900000e+00	 -1.95083836e-01	 -2.43267293e-01	 -2.76496070e-01	 -3.04924708e-01
  1.81900000e+00	 -1.71056505e-01	 -2.17472727e-01	 -2.49085533e-01	 -2.76279169e-01
  1.82900000e+00	 -1.48585248e-01	 -1.93048838e-01	 -2.23368867e-01	 -2.49794259e-01
  1.83900000e+00	 -1.27284834e-01	 -1.70387242e-01	 -1.99272886e-01	 -2.24434669e-01
  1.84900000e+00	 -1.07683497e-01	 -1.49121065e-01	 -1.76706902e-01	 -2.00664571e-01
  1.85900000e+00	 -8.94401607e-02	 -1.29484633e-01	 -1.55673707e-01	 -1.78773437e-01
  1.86900000e+00	 -7.26036406e-02	 -1.11114456e-01	 -1.36007395e-01	 -1.58050648e-01
  1.87900000e+00	 -5.69212402e-02	 -9.39155135e-02	 -1.17994094e-01	 -1.39443470e-01
  1.88900000e+00	 -4.24398211e-02	 -7.82434027e-02	 -1.00933942e-01	 -1.21248939e-01
  1.89900000e+00	 -2.94039838e-02	 -6.39765235e-02	 -8.54447462e-02	 -1.05232299e-01
  1.90900000e+00	 -1.74035746e-02	 -5.07434268e-02	 -7.11075305e-02	 -9.02176107e-02
  1.91900000e+00	 -6.67221596e-03	 -3.86069678e-02	 -5.82025824e-02	 -7.59229276e-02
  1.92900000e+00	  3.39594585e-03	 -2.77509057e-02	 -4.65246027e-02	 -6.38102716e-02
  1.93900000e+00	  1.23105563e-02	 -1.81582600e-02	 -3.59699370e-02	 -5.22579055e-02
  1.94900000e+00	  1.98851857e-02	 -9.33455737e-03	 -2.65704258e-02	 -4.21497813e-02
  1.95900000e+00	  2.67154139e-02	 -1.55018043e-03	 -1.81078067e-02	 -3.31011465e-02
  1.96900000e+00	  3.26886174e-02	  5.08984552e-03	 -1.02394132e-02	 -2.47794640e-02
  1.97900000e+00	  3.76566080e-02	  1.10072897e-02	 -4.18825234e-03	 -1.78617597e-02
  1.98900000e+00	  4.19206901e-02	  1.58951612e-02	  1.77656487e-03	 -1.19005080e-02
  1.99900000e+00	  4.54022368e-02	  2.00086304e-02	  6.48025945e-03	 -6.40552425e-03
  2.00900000e+00	  4.78425118e-02	  2.36173718e-02	  1.02368067e-02	 -2.09522668e-03
  2.01900000e+00	  5.00311631e-02	  2.61576417e-02	  1.37751404e-02	  1.55974374e-03
  2.02900000e+00	  5.18278461e-02	  2.76111579e-02	  1.60077838e-02	  4.25087595e-03
  2.03900000e+00	  5.21012803e-02	  2.93749798e-02	  1.75923913e-02	  6.20422954e-03
  2.04900000e+00	  5.22221725e-02	  2.98040881e-02	  1.85716847e-02	  7.87598707e-03
  2.05900000e+00	  5.20985442e-02	  2.95920993e-02	  1.89838588e-02	  8.37582921e-03
  2.06900000e+00	  5.10928747e-02	  2.92667242e-02	  1.88549829e-02	  8.65590160e-03
  2.07900000e+00	  4.97880665e-02	  2.84008894e-02	  1.82197750e-02	  8.22950252e-03
  2.08900000e+00	  4.80461094e-02	  2.68610264e-02	  1.68146596e-02	  7.34798384e-03
  2.09900000e+00	  4.60576490e-02	  2.49569386e-02	  1.54284184e-02	  6.03505976e-03
  2.10900000e+00	  4.34435824e-02	  2.27390630e-02	  1.33300225e-02	  4.35880485e-03
  2.11900000e+00	  4.09050426e-02	  2.01947318e-02	  1.11194042e-02	  2.40534639e-03
  2.12900000e+00	  3.79253325e-02	  1.73233754e-02	  8.38803514e-03	 -4.04381856e-04
  2.13900000e+00	  3.44002155e-02	  1.41647393e-02	  5.51889993e-03	 -3.25280428e-03
  2.14900000e+00	  3.08162865e-02	  1.05837475e-02	  2.20565371e-03	 -6.32946242e-03
  2.15900000e+00	  2.68216827e-02	  7.05026871e-03	 -1.40610121e-03	 -9.85202883e-03
  2.16900000e+00	  2.30918927e-02	  3.20736842e-03	 -5.29874482e-03	 -1.36415003e-02
  2.17900000e+00	  1.89582114e-02	 -7.02222571e-04	 -8.83553794e-03	 -1.75398980e-02
  2.18900000e+00	  1.50885925e-02	 -4.64328053e-03	 -1.29886067e-02	 -2.10062309e-02
  2.19900000e+00	  1.08062288e-02	 -9.04628270e-03	 -1.70081514e-02	 -2.51474215e-02
  2.20900000e+00	  6.73059892e-03	 -1.33950155e-02	 -2.12307326e-02	 -2.90581961e-02
  2.21900000e+00	  2.21965829e-03	 -1.73255448e-02	 -2.54469366e-02	 -3.35967286e-02
  2.22900000e+00	 -1.94827672e-03	 -2.18845755e-02	 -2.97040096e-02	 -3.74276575e-02
  2.23900000e+00	 -6.22499392e-03	 -2.58426314e-02	 -3.39417549e-02	 -4.18675204e-02
  2.24900000e+00	 -1.08612302e-02	 -2.99763951e-02	 -3.79912115e-02	 -4.59866909e-02
  2.25900000e+00	 -1.46589482e-02	 -3.42242187e-02	 -4.22174430e-02	 -4.97683774e-02
  2.26900000e+00	 -1.87634355e-02	 -3.84032150e-02	 -4.61817497e-02	 -5.38311349e-02
  2.27900000e+00	 -2.27774413e-02	 -4.17594082e-02	 -5.03309587e-02	 -5.82351400e-02
  2.28900000e+00	 -2.66289170e-02	 -4.58870234e-02	 -5.41697329e-02	 -6.18194986e-02
  2.29900000e+00	 -3.01661642e-02	 -4.98920067e-02	 -5.77768246e-02	 -6.54647895e-02
  2.30900000e+00	 -3.38545074e-02	 -5.37290710e-02	 -6.11817201e-02	 -6.92687308e-02
  2.31900000e+00	 -3.73464989e-02	 -5.70211047e-02	 -6.46221675e-02	 -7.25741026e-02
  2.32900000e+00	 -4.09371557e-02	 -6.02978847e-02	 -6.81731447e-02	 -7.59386138e-02
  2.33900000e+00	 -4.40860149e-02	 -6.35805364e-02	 -7.10190129e-02	 -7.87481382e-02
  2.34900000e+00	 -4.65798166e-02	 -6.63728993e-02	 -7.39959463e-02	 -8.18137076e-02
  2.35900000e+00	 -4.96393210e-02	 -6.92602341e-02	 -7.68323747e-02	 -8.42191846e-02
  2.36900000e+00	 -5.21550643e-02	 -7.12521718e-02	 -7.94448513e-02	 -8.66950407e-02
  2.37900000e+00	 -5.41933613e-02	 -7.35138264e-02	 -8.12642334e-02	 -8.89208737e-02
  2.38900000e+00	 -5.66115430e-02	 -7.57434763e-02	 -8.31900988e-02	 -9.06428818e-02
  2.39900000e+00	 -5.81807812e-02	 -7.74781512e-02	 -8.49221034e-02	 -9.22113789e-02
  2.40900000e+00	 -6.00136438e-02	 -7.88909964e-02	 -8.62771422e-02	 -9.36501241e-02
  2.41900000e+00	 -6.18681513e-02	 -8.05107295e-02	 -8.76521500e-02	 -9.47848940e-02
  2.42900000e+00	 -6.30138299e-02	 -8.15059796e-02	 -8.84668206e-02	 -9.55382346e-02
  2.43900000e+00	 -6.40247166e-02	 -8.22811119e-02	 -8.92597056e-02	 -9.61655693e-02
  2.44900000e+00	 -6.45690036e-02	 -8.28414643e-02	 -9.00071819e-02	 -9.69543197e-02
  2.45900000e+00	 -6.54966343e-02	 -8.36976930e-02	 -9.02205923e-02	 -9.65723495e-02
  2.46900000e+00	 -6.57823697e-02	 -8.37115300e-02	 -8.98936372e-02	 -9.63084151e-02
  2.47900000e+00	 -6.56906752e-02	 -8.32831713e-02	 -8.97453026e-02	 -9.58864296e-02
  2.48900000e+00	 -6.53578759e-02	 -8.30808180e-02	 -8.91423807e-02	 -9.54298048e-02
  2.49900000e+00	 -6.55463953e-02	 -8.27108904e-02	 -8.85988495e-02	 -9.44232550e-02
  2.50900000e+00	 -6.48536143e-02	 -8.16612444e-02	 -8.72855902e-02	 -9.32301205e-02
  2.51900000e+00	 -6.42904458e-02	 -8.08707705e-02	 -8.63891358e-02	 -9.16994499e-02
  2.52900000e+00	 -6.35519159e-02	 -7.97280863e-02	 -8.49273396e-02	 -9.02067357e-02
  2.53900000e+00	 -6.22002052e-02	 -7.81172751e-02	 -8.35122158e-02	 -8.83822272e-02
  2.54900000e+00	 -6.11368425e-02	 -7.69490455e-02	 -8.16838204e-02	 -8.63175805e-02
  2.55900000e+00	 -5.96652393e-02	 -7.48385302e-02	 -7.97977880e-02	 -8.41585735e-02
  2.56900000e+00	 -5.82625961e-02	 -7.31023348e-02	 -7.76736943e-02	 -8.18848602e-02
  2.57900000e+00	 -5.65583409e-02	 -7.12170676e-02	 -7.53175999e-02	 -7.90690053e-02
  2.58900000e+00	 -5.45582181e-02	 -6.90896008e-02	 -7.26551799e-02	 -7.65750775e-02
  2.59900000e+00	 -5.25832067e-02	 -6.66571399e-02	 -7.01859521e-02	 -7.36170833e-02
  2.60900000e+00	 -5.04018780e-02	 -6.42771021e-02	 -6.74159102e-02	 -7.05590465e-02
  2.61900000e+00	 -4.85483146e-02	 -6.20033199e-02	 -6.46193269e-02	 -6.76574706e-02
  2.62900000e+00	 -4.60653971e-02	 -5.94400602e-02	 -6.15659337e-02	 -6.39447067e-02
  2.63900000e+00	 -4.37587142e-02	 -5.65522642e-02	 -5.89232449e-02	 -6.12386311e-02
  2.64900000e+00	 -4.13753274e-02	 -5.38643636e-02	 -5.56632318e-02	 -5.74917404e-02
  2.65900000e+00	 -3.87491379e-02	 -5.10515927e-02	 -5.24646172e-02	 -5.43148014e-02
  2.66900000e+00	 -3.63133708e-02	 -4.80835398e-02	 -4.92931590e-02	 -5.07029606e-02
  2.67900000e+00	 -3.39008576e-02	 -4.50426256e-02	 -4.64231142e-02	 -4.72415373e-02
  2.68900000e+00	 -3.12856434e-02	 -4.25468200e-02	 -4.28940554e-02	 -4.37160008e-02
  2.69900000e+00	 -2.87122145e-02	 -3.94630115e-02	 -3.98426243e-02	 -4.04234558e-02
  2.70900000e+00	 -2.61937058e-02	 -3.67081527e-02	 -3.66943480e-02	 -3.70282692e-02
  2.71900000e+00	 -2.34512829e-02	 -3.38165669e-02	 -3.37245260e-02	 -3.32905790e-02
  2.72900000e+00	 -2.10678550e-02	 -3.10069019e-02	 -3.05023651e-02	 -2.99863085e-02
  2.73900000e+00	 -1.86141719e-02	 -2.82796415e-02	 -2.74289817e-02	 -2.69159400e-02
  2.74900000e+00	 -1.62577354e-02	 -2.56105104e-02	 -2.45394248e-02	 -2.36653438e-02
  2.75900000e+00	 -1.37661143e-02	 -2.28450369e-02	 -2.16811959e-02	 -2.06102127e-02
  2.76900000e+00	 -1.14700470e-02	 -2.03387238e-02	 -1.88214601e-02	 -1.73715933e-02
  2.77900000e+00	 -9.17097408e-03	 -1.77895320e-02	 -1.62390572e-02	 -1.46721899e-02
  2.78900000e+00	 -7.42490958e-03	 -1.54032640e-02	 -1.37162435e-02	 -1.18226809e-02
  2.79900000e+00	 -5.44751874e-03	 -1.33083791e-02	 -1.11245873e-02	 -9.03525715e-03
  2.80900000e+00	 -3.34778346e-03	 -1.10180984e-02	 -8.91392027e-03	 -6.91031564e-03
  2.81900000e+00	 -1.64685439e-03	 -9.17492541e-03	 -6.83978160e-03	 -4.69711621e-03
  2.82900000e+00	  1.57660667e-04	 -7.25957894e-03	 -4.76757440e-03	 -2.52981737e-03
  2.83900000e+00	  1.46530256e-03	 -5.61735014e-03	 -3.20297545e-03	 -5.99977515e-04
  2.84900000e+00	  3.11646578e-03	 -4.04097304e-03	 -1.39087843e-03	  1.16280550e-03
  2.85900000e+00	  4.04669510e-03	 -2.47976379e-03	  1.28245144e-04	  2.67390510e-03
  2.86900000e+00	  5.43019838e-03	 -1.46604876e-03	  1.29020227e-03	  3.85689813e-03
  2.87900000e+00	  6.40074990e-03	 -4.17145348e-04	  2.43645792e-03	  4.84221177e-03
  2.88900000e+00	  7.12072636e-03	  3.52254297e-04	  3.15137877e-03	  5.79091577e-03
  2.89900000e+00	  7.61747169e-03	  1.43999122e-03	  3.91649318e-03	  6.62442952e-03
  2.90900000e+00	  8.17952204e-03	  1.82837918e-03	  4.17929082e-03	  6.98013418e-03
  2.91900000e+00	  8.67666878e-03	  2.02638807e-03	  4.92016701e-03	  7.22715551e-03
  2.92900000e+00	  8.64025337e-03	  2.27096569e-03	  4.71671712e-03	  7.27025116e-03
  2.93900000e+00	  8.82100624e-03	  2.28372401e-03	  4.69586199e-03	  7.12355163e-03
  2.94900000e+00	  8.66630319e-03	  2.17552651e-03	  4.52933035e-03	  7.00284553e-03
  2.95900000e+00	  8.68633459e-03	  1.84708628e-03	  4.23136523e-03	  6.25697120e-03
  2.96900000e+00	  8.21662615e-03	  1.39466251e-03	  3.50779459e-03	  5.39351916e-03
  2.97900000e+00	  7.54102303e-03	  7.39396469e-04	  2.96715743e-03	  4.67208469e-03
  2.98900000e+00	  7.08731564e-03	  3.30699679e-05	  1.93929188e-03	  3.67142146e-03
  2.99900000e+00	  6.35065416e-03	 -8.90245579e-04	  8.51371345e-04	  2.21004925e-03
  3.00900000e+00	  5.48780710e-03	 -1.82206738e-03	 -2.31344526e-04	  1.02388602e-03
  3.01900000e+00	  4.54983396e-03	 -2.82829668e-03	 -1.64631894e-03	 -4.64698703e-04
  3.02900000e+00	  3.44600516e-03	 -4.03571938e-03	 -2.94860833e-03	 -1.91140303e-03
  3.03900000e+00	  2.22299992e-03	 -5.23787052e-03	 -4.31414192e-03	 -3.63789262e-03
  3.04900000e+00	  1.02395296e-03	 -6.56770308e-03	 -5.81493021e-03	 -5.28926600e-03
  3.05900000e+00	 -1.74191513e-04	 -8.06719229e-03	 -7.58837765e-03	 -7.15388058e-03
  3.06900000e+00	 -1.64432671e-03	 -9.32999311e-03	 -9.06004506e-03	 -9.07689635e-03
  3.07900000e+00	 -2.71861287e-03	 -1.09503206e-02	 -1.08628250e-02	 -1.08978152e-02
  3.08900000e+00	 -3.95591624e-03	 -1.23384173e-02	 -1.25723032e-02	 -1.28519397e-02
  3.09900000e+00	 -5.44394247e-03	 -1.38708943e-02	 -1.42603327e-02	 -1.45744148e-02
  3.10900000e+00	 -6.72294511e-03	 -1.53027458e-02	 -1.60649660e-02	 -1.64632724e-02
  3.11900000e+00	 -8.00630497e-03	 -1.68874519e-02	 -1.77406647e-02	 -1.84532679e-02
  3.12900000e+00	 -9.48521574e-03	 -1.83865183e-02	 -1.92016604e-02	 -2.02447591e-02
  3.13900000e+00	 -1.06703158e-02	 -1.96997833e-02	 -2.08812194e-02	 -2.19624276e-02
  3.14900000e+00	 -1.19932201e-02	 -2.11050923e-02	 -2.23380410e-02	 -2.38022439e-02
  3.15900000e+00	 -1.29048979e-02	 -2.24576623e-02	 -2.38158225e-02	 -2.53401894e-02
  3.16900000e+00	 -1.40795295e-02	 -2.37065810e-02	 -2.51810540e-02	 -2.67806020e-02
  3.17900000e+00	 -1.53201645e-02	 -2.47283608e-02	 -2.65236577e-02	 -2.81604726e-02
  3.18900000e+00	 -1.62067187e-02	 -2.57325511e-02	 -2.77164550e-02	 -2.93000300e-02
  3.19900000e+00	 -1.71380217e-02	 -2.67847735e-02	 -2.86297191e-02	 -3.04728944e-02
  3.20900000e+00	 -1.78870354e-02	 -2.77331229e-02	 -2.95731615e-02	 -3.15490615e-02
  3.21900000e+00	 -1.87160803e-02	 -2.82805843e-02	 -3.04045446e-02	 -3.24072767e-02
  3.22900000e+00	 -1.91650225e-02	 -2.88800422e-02	 -3.10003924e-02	 -3.30826480e-02
  3.23900000e+00	 -1.96282372e-02	 -2.95702029e-02	 -3.15566782e-02	 -3.35780050e-02
  3.24900000e+00	 -2.00141628e-02	 -2.97630615e-02	 -3.20444039e-02	 -3.38501566e-02
  3.25900000e+00	 -2.02806024e-02	 -3.01712837e-02	 -3.21593817e-02	 -3.41841250e-02
  3.26900000e+00	 -2.03340195e-02	 -3.01243675e-02	 -3.23481124e-02	 -3.42567860e-02
  3.27900000e+00	 -2.04697285e-02	 -3.02850644e-02	 -3.23939874e-02	 -3.40412228e-02
  3.28900000e+00	 -2.03129068e-02	 -3.01210724e-02	 -3.21974613e-02	 -3.40575582e-02
  3.29900000e+00	 -2.02556208e-02	 -2.98002994e-02	 -3.17916626e-02	 -3.33809631e-02
  3.30900000e+00	 -1.99603075e-02	 -2.96182906e-02	 -3.14720332e-02	 -3.29615535e-02
  3.31900000e+00	 -1.96251910e-02	 -2.90757359e-02	 -3.09699473e-02	 -3.23252288e-02
  3.32900000e+00	 -1.91311802e-02	 -2.84220228e-02	 -3.01355363e-02	 -3.14122680e-02
  3.33900000e+00	 -1.85290401e-02	 -2.79449415e-02	 -2.93126230e-02	 -3.06658000e-02
  3.34900000e+00	 -1.77353462e-02	 -2.69595806e-02	 -2.84488915e-02	 -2.97729443e-02
  3.35900000e+00	 -1.72457604e-02	 -2.61982889e-02	 -2.74812306e-02	 -2.84099907e-02
  3.36900000e+00	 -1.64958285e-02	 -2.53397586e-02	 -2.64804406e-02	 -2.72473537e-02
  3.37900000e+00	 -1.54366650e-02	 -2.42686351e-02	 -2.52415147e-02	 -2.59292975e-02
  3.38900000e+00	 -1.45935133e-02	 -2.30472408e-02	 -2.41894504e-02	 -2.45264826e-02
  3.39900000e+00	 -1.36249252e-02	 -2.18384793e-02	 -2.26427661e-02	 -2.32241717e-02
  3.40900000e+00	 -1.27038237e-02	 -2.08554803e-02	 -2.14554521e-02	 -2.16289378e-02
  3.41900000e+00	 -1.16000704e-02	 -1.95658759e-02	 -2.00931851e-02	 -2.01790399e-02
  3.42900000e+00	 -1.05061863e-02	 -1.81266565e-02	 -1.87375850e-02	 -1.85725225e-02
  3.43900000e+00	 -9.26793436e-03	 -1.70589417e-02	 -1.73417213e-02	 -1.72232687e-02
  3.44900000e+00	 -8.23479061e-03	 -1.57411787e-02	 -1.58421264e-02	 -1.56001430e-02
  3.45900000e+00	 -7.11778735e-03	 -1.45594554e-02	 -1.42973414e-02	 -1.37773188e-02
  3.46900000e+00	 -6.01355795e-03	 -1.32205449e-02	 -1.30907495e-02	 -1.25291807e-02
  3.47900000e+00	 -4.86355363e-03	 -1.19524947e-02	 -1.15915837e-02	 -1.10032444e-02
  3.48900000e+00	 -3.86978255e-03	 -1.06448595e-02	 -1.01289137e-02	 -9.58773691e-03
  3.49900000e+00	 -2.74831929e-03	 -9.44145267e-03	 -8.96803250e-03	 -8.09694228e-03
  3.50900000e+00	 -1.60096586e-03	 -8.00803527e-03	 -7.79399347e-03	 -6.64509960e-03
  3.51900000e+00	 -5.67120859e-04	 -6.85758219e-03	 -6.44393482e-03	 -5.39494869e-03
  3.52900000e+00	  2.92215242e-04	 -5.90282139e-03	 -5.19851894e-03	 -4.17630685e-03
  3.53900000e+00	  1.15272883e-03	 -4.94045766e-03	 -3.99600430e-03	 -3.17720789e-03
  3.54900000e+00	  2.09560405e-03	 -3.98933514e-03	 -3.10788121e-03	 -2.05883110e-03
  3.55900000e+00	  2.96282338e-03	 -3.01616444e-03	 -2.04876748e-03	 -9.29633166e-04
  3.56900000e+00	  3.71115357e-03	 -2.18907730e-03	 -1.03664820e-03	 -1.38025398e-04
  3.57900000e+00	  4.25471538e-03	 -1.38662835e-03	 -4.19835062e-04	  6.39697638e-04
  3.58900000e+00	  5.02824287e-03	 -8.14633515e-04	  2.70582642e-04	  1.36637523e-03
  3.59900000e+00	  5.32259915e-03	 -1.08058667e-04	  1.01304145e-03	  1.93063316e-03
  3.60900000e+00	  6.01657809e-03	  4.46134577e-04	  1.56787893e-03	  2.57048032e-03
  3.61900000e+00	  6.41660511e-03	  8.22771723e-04	  2.15693666e-03	  2.91703189e-03
  3.62900000e+00	  6.81109222e-03	  1.28979636e-03	  2.30581040e-03	  3.30257868e-03
  3.63900000e+00	  7.03866430e-03	  1.50420744e-03	  2.57163989e-03	  3.45961294e-03
  3.64900000e+00	  7.27742573e-03	  1.78474153e-03	  2.73482754e-03	  3.61659130e-03
  3.65900000e+00	  7.32151151e-03	  1.95890364e-03	  2.99708352e-03	  3.67325558e-03
  3.66900000e+00	  7.30763429e-03	  2.01062777e-03	  2.85647380e-03	  3.48200226e-03
  3.67900000e+00	  7.39238670e-03	  2.01046878e-03	  2.78835733e-03	  3.50303825e-03
  3.68900000e+00	  7.20305235e-03	  2.00716548e-03	  2.66287982e-03	  3.05492299e-03
  3.69900000e+00	  7.35762517e-03	  1.76997024e-03	  2.52121926e-03	  3.01114653e-03
  3.70900000e+00	  7.11870250e-03	  1.65233582e-03	  2.12432976e-03	  2.59017254e-03
  3.71900000e+00	  6.85733411e-03	  1.32865357e-03	  1.81388491e-03	  2.09118060e-03
  3.72900000e+00	  6.49255381e-03	  1.15665331e-03	  1.46086515e-03	  1.59572048e-03
  3.73900000e+00	  6.12202285e-03	  6.72462512e-04	  1.04554267e-03	  9.18617855e-04
  3.74900000e+00	  5.78190563e-03	  1.80380408e-04	  5.16352764e-04	  3.59327007e-04
  3.75900000e+00	  5.41344577e-03	 -3.61498445e-04	 -8.50999120e-05	 -2.99022294e-04
  3.76900000e+00	  4.88641335e-03	 -6.82950553e-04	 -7.62135146e-04	 -1.00346751e-03
  3.77900000e+00	  4.53126599e-03	 -1.19192050e-03	 -1.40211672e-03	 -1.61984119e-03
  3.78900000e+00	  4.12348293e-03	 -1.89838768e-03	 -1.93706678e-03	 -2.48910429e-03
  3.79900000e+00	  3.55549566e-03	 -2.40003719e-03	 -2.63359285e-03	 -3.07093510e-03
  3.80900000e+00	  3.01023750e-03	 -2.83191400e-03	 -3.18906214e-03	 -3.85282706e-03
  3.81900000e+00	  2.39768201e-03	 -3.53553082e-03	 -3.94631204e-03	 -4.78100535e-03
  3.82900000e+00	  2.05100326e-03	 -4.12081388e-03	 -4.60782378e-03	 -5.24359027e-03
  3.83900000e+00	  1.35242065e-03	 -4.93190314e-03	 -5.48884883e-03	 -6.06443108e-03
  3.84900000e+00	  7.31954542e-04	 -5.38889766e-03	 -5.99202624e-03	 -6.74638987e-03
  3.85900000e+00	  2.85618696e-04	 -5.99623561e-03	 -6.54475544e-03	 -7.51853530e-03
  3.86900000e+00	 -2.73008025e-04	 -6.68023599e-03	 -7.25646556e-03	 -8.29309753e-03
  3.87900000e+00	 -8.36889485e-04	 -6.98982509e-03	 -7.95816633e-03	 -8.83250277e-03
  3.88900000e+00	 -1.35530641e-03	 -7.72197498e-03	 -8.51504592e-03	 -9.56208127e-03
  3.89900000e+00	 -1.70186673e-03	 -8.12279591e-03	 -8.90939808e-03	 -1.00376378e-02
  3.90900000e+00	 -2.36041187e-03	 -8.84833186e-03	 -9.52199823e-03	 -1.07165001e-02
  3.91900000e+00	 -2.53262057e-03	 -9.06764580e-03	 -1.01015152e-02	 -1.10656003e-02
  3.92900000e+00	 -3.19658560e-03	 -9.63447300e-03	 -1.05723862e-02	 -1.16748886e-02
  3.93900000e+00	 -3.56037054e-03	 -9.94130687e-03	 -1.09503096e-02	 -1.19773709e-02
  3.94900000e+00	 -3.63173318e-03	 -1.03539611e-02	 -1.12115161e-02	 -1.23796991e-02
  3.95900000e+00	 -4.13392174e-03	 -1.04472899e-02	 -1.13651832e-02	 -1.26834989e-02
  3.96900000e+00	 -4.50615271e-03	 -1.08117372e-02	 -1.18325843e-02	 -1.28284064e-02
  3.97900000e+00	 -4.62077096e-03	 -1.11759798e-02	 -1.20371379e-02	 -1.31949675e-02
  3.98900000e+00	 -4.79010157e-03	 -1.13771122e-02	 -1.21649663e-02	 -1.32259268e-02
  3.99900000e+00	 -5.02491904e-03	 -1.13028702e-02	 -1.22750738e-02	 -1.32188046e-02
  4.00900000e+00	 -4.97201025e-03	 -1.14259303e-02	 -1.23692095e-02	 -1.34322249e-02
  4.01900000e+00	 -5.15726959e-03	 -1.13595849e-02	 -1.22670943e-02	 -1.32797498e-02
  4.02900000e+00	 -5.16772059e-03	 -1.14551241e-02	 -1.22777571e-02	 -1.32775035e-02
  4.03900000e+00	 -5.11103091e-03	 -1.13826036e-02	 -1.21303963e-02	 -1.30178381e-02
  4.04900000e+00	 -5.04815566e-03	 -1.13734988e-02	 -1.21804049e-02	 -1.29773783e-02
  4.05900000e+00	 -5.03429227e-03	 -1.11063961e-02	 -1.18957371e-02	 -1.28992562e-02
  4.06900000e+00	 -4.92382208e-03	 -1.10141125e-02	 -1.16330167e-02	 -1.25629351e-02
  4.07900000e+00	 -4.70398061e-03	 -1.07515905e-02	 -1.14101651e-02	 -1.21404260e-02
  4.08900000e+00	 -4.52993197e-03	 -1.06118659e-02	 -1.10699026e-02	 -1.17093387e-02
  4.09900000e+00	 -4.57122673e-03	 -1.02069581e-02	 -1.08290316e-02	 -1.14734196e-02
  4.10900000e+00	 -4.22181084e-03	 -9.91462276e-03	 -1.05446105e-02	 -1.11685700e-02
  4.11900000e+00	 -3.97689789e-03	 -9.83741831e-03	 -1.00431739e-02	 -1.06497749e-02
  4.12900000e+00	 -3.73121248e-03	 -9.31862797e-03	 -9.81947071e-03	 -1.02075304e-02
  4.13900000e+00	 -3.44343087e-03	 -8.90040986e-03	 -9.28063934e-03	 -9.58412286e-03
  4.14900000e+00	 -3.04320027e-03	 -8.75560965e-03	 -8.74109755e-03	 -9.06079706e-03
  4.15900000e+00	 -2.70811745e-03	 -8.24316881e-03	 -8.36282400e-03	 -8.57019438e-03
  4.16900000e+00	 -2.43751753e-03	 -7.77780039e-03	 -7.81666178e-03	 -8.01221097e-03
  4.17900000e+00	 -2.08188261e-03	 -7.37637628e-03	 -7.44133119e-03	 -7.54389701e-03
  4.18900000e+00	 -1.65281108e-03	 -6.88488243e-03	 -6.83343596e-03	 -6.98283478e-03
  4.19900000e+00	 -1.33420361e-03	 -6.59228536e-03	 -6.46914934e-03	 -6.51067183e-03
  4.20900000e+00	 -1.00030281e-03	 -5.92447080e-03	 -5.76660217e-03	 -5.93626324e-03
  4.21900000e+00	 -5.75746472e-04	 -5.56217413e-03	 -5.40478132e-03	 -5.33938174e-03
  4.22900000e+00	 -1.62767809e-04	 -5.08660769e-03	 -4.96391297e-03	 -4.72349272e-03
  4.23900000e+00	  2.90372275e-04	 -4.72382585e-03	 -4.31025883e-03	 -4.36625485e-03
  4.24900000e+00	  4.63893351e-04	 -4.14832917e-03	 -3.91295266e-03	 -3.77878357e-03
  4.25900000e+00	  8.85344134e-04	 -3.92048351e-03	 -3.44189866e-03	 -3.42822371e-03
  4.26900000e+00	  1.32608082e-03	 -3.46175622e-03	 -3.00183969e-03	 -2.79690058e-03
  4.27900000e+00	  1.73045357e-03	 -3.00905608e-03	 -2.67086092e-03	 -2.41115852e-03
  4.28900000e+00	  1.97271606e-03	 -2.71603181e-03	 -2.24388021e-03	 -1.90861731e-03
  4.29900000e+00	  2.07336776e-03	 -2.35201431e-03	 -1.69994568e-03	 -1.60986991e-03
  4.30900000e+00	  2.74526707e-03	 -1.99446803e-03	 -1.52922418e-03	 -1.25032024e-03
  4.31900000e+00	  2.81402996e-03	 -1.63814427e-03	 -1.04622874e-03	 -8.04186731e-04
  4.32900000e+00	  3.13081556e-03	 -1.52290675e-03	 -8.12029019e-04	 -5.93399279e-04
  4.33900000e+00	  3.35393836e-03	 -1.13451813e-03	 -4.70548707e-04	 -3.71837560e-04
  4.34900000e+00	  3.39521289e-03	 -8.55269592e-04	 -2.04946026e-04	  6.52027244e-05
  4.35900000e+00	  3.77662660e-03	 -6.68015608e-04	  9.81071022e-06	  2.36245462e-04
  4.36900000e+00	  3.96682269e-03	 -3.40497845e-04	  1.96978209e-04	  2.99429469e-04
  4.37900000e+00	  4.04778254e-03	 -2.79068990e-04	  3.30348051e-04	  4.33868582e-04
  4.38900000e+00	  4.10673191e-03	 -1.05983952e-04	  5.45048214e-04	  6.11640401e-04
  4.39900000e+00	  4.34979089e-03	  8.33208042e-05	  5.33704618e-04	  7.73752637e-04
  4.40900000e+00	  4.37568288e-03	  2.45261690e-04	  8.24021925e-04	  7.46745760e-04
  4.41900000e+00	  4.53540812e-03	  1.81850256e-04	  8.84343684e-04	  8.62693792e-04
  4.42900000e+00	  4.59344545e-03	  2.29673217e-04	  9.74164992e-04	  7.80977511e-04
  4.43900000e+00	  4.49367940e-03	  3.16827746e-04	  8.34141460e-04	  7.06536944e-04
  4.44900000e+00	  4.60581512e-03	  1.87809624e-04	  8.77579887e-04	  8.52120739e-04
  4.45900000e+00	  4.65253958e-03	  2.48903582e-04	  7.32130967e-04	  7.17145878e-04
  4.46900000e+00	  4.57808506e-03	  2.84941208e-04	  8.09836761e-04	  6.58529983e-04
  4.47900000e+00	  4.52959314e-03	  1.39071509e-04	  7.09122518e-04	  5.15985384e-04
  4.48900000e+00	  4.45268703e-03	  1.12477607e-04	  4.91463589e-04	  3.81754597e-04
  4.49900000e+00	  4.34297331e-03	  2.52450821e-05	  4.45890184e-04	  1.95375422e-04
  4.50900000e+00	  4.33360005e-03	 -5.01985041e-05	  3.57957906e-04	  1.90896615e-04
  4.51900000e+00	  4.22150232e-03	 -2.79299197e-04	  2.10444799e-04	 -1.35275367e-04
  4.52900000e+00	  4.11890162e-03	 -3.31019627e-04	 -3.01095378e-05	 -2.63825949e-04
  4.53900000e+00	  3.90940792e-03	 -3.82102235e-04	 -1.49434447e-04	 -5.09761702e-04
  4.54900000e+00	  3.77245407e-03	 -6.09046865e-04	 -2.26915326e-04	 -7.29787077e-04
  4.55900000e+00	  3.62801467e-03	 -7.78696558e-04	 -5.48461298e-04	 -8.92782915e-04
  4.56900000e+00	  3.56713248e-03	 -9.02828601e-04	 -6.71731524e-04	 -1.23705001e-03
  4.57900000e+00	  3.42816483e-03	 -1.12251944e-03	 -9.16164352e-04	 -1.44609900e-03
  4.58900000e+00	  3.17245323e-03	 -1.26116343e-03	 -1.11443605e-03	 -1.60656294e-03
  4.59900000e+00	  3.06691791e-03	 -1.52526656e-03	 -1.36124883e-03	 -1.75489533e-03
  4.60900000e+00	  2.85683815e-03	 -1.52676676e-03	 -1.43903614e-03	 -2.13100098e-03
  4.61900000e+00	  2.78379924e-03	 -1.79776285e-03	 -1.82280772e-03	 -2.28947478e-03
  4.62900000e+00	  2.52083132e-03	 -2.04409335e-03	 -1.85950642e-03	 -2.41100036e-03
  4.63900000e+00	  2.45532500e-03	 -2.17709453e-03	 -2.02984320e-03	 -2.61834782e-03
  4.64900000e+00	  2.22586008e-03	 -2.27168612e-03	 -2.30088413e-03	 -2.94207506e-03
  4.65900000e+00	  2.22565227e-03	 -2.43391319e-03	 -2.38319451e-03	 -3.10452817e-03
  4.66900000e+00	  2.05523680e-03	 -2.59145535e-03	 -2.48290446e-03	 -3.27954348e-03
  4.67900000e+00	  1.84247501e-03	 -2.81079162e-03	 -2.77854027e-03	 -3.41679208e-03
  4.68900000e+00	  1.74289088e-03	 -2.90741012e-03	 -2.95858035e-03	 -3.58461675e-03
  4.69900000e+00	  1.52209176e-03	 -3.07971217e-03	 -3.18836685e-03	 -3.63414289e-03
  4.70900000e+00	  1.35978955e-03	 -3.16572735e-03	 -3.21207773e-03	 -3.78630840e-03
  4.71900000e+00	  1.30297563e-03	 -3.21530546e-03	 -3.28508476e-03	 -3.89414317e-03
  4.72900000e+00	  1.26511446e-03	 -3.29347971e-03	 -3.40710406e-03	 -4.07626558e-03
  4.73900000e+00	  1.25832970e-03	 -3.54179564e-03	 -3.47006584e-03	 -4.02279916e-03
  4.74900000e+00	  1.10440147e-03	 -3.52115556e-03	 -3.57140390e-03	 -4.23204747e-03
  4.75900000e+00	  1.15484819e-03	 -3.60037811e-03	 -3.59159445e-03	 -4.21366640e-03
  4.76900000e+00	  1.02540872e-03	 -3.60189527e-03	 -3.63812139e-03	 -4.36148606e-03
  4.77900000e+00	  9.43106367e-04	 -3.68586687e-03	 -3.62308194e-03	 -4.32429578e-03
  4.78900000e+00	  8.32376608e-04	 -3.74103442e-03	 -3.72217634e-03	 -4.32719634e-03
  4.79900000e+00	  8.58523766e-04	 -3.73970970e-03	 -3.73434392e-03	 -4.40287994e-03
  4.80900000e+00	  9.77656970e-04	 -3.76827423e-03	 -3.65231518e-03	 -4.21365654e-03
  4.81900000e+00	  9.31192204e-04	 -3.63147671e-03	 -3.66088996e-03	 -4.20241460e-03
  4.82900000e+00	  9.18371987e-04	 -3.69493248e-03	 -3.69069966e-03	 -4.13145850e-03
  4.83900000e+00	  8.96547805e-04	 -3.74499063e-03	 -3.56471529e-03	 -4.09704477e-03
  4.84900000e+00	  1.06444755e-03	 -3.61398068e-03	 -3.51838342e-03	 -4.12974761e-03
  4.85900000e+00	  1.00855945e-03	 -3.58653693e-03	 -3.31654267e-03	 -3.97396689e-03
  4.86900000e+00	  1.10451001e-03	 -3.51597783e-03	 -3.46562308e-03	 -3.78635333e-03
  4.87900000e+00	  1.12497291e-03	 -3.42761270e-03	 -3.22211598e-03	 -3.69353178e-03
  4.88900000e+00	  1.09729245e-03	 -3.36737764e-03	 -3.13023522e-03	 -3.60749181e-03
  4.89900000e+00	  1.33195789e-03	 -3.24466290e-03	 -2.98229026e-03	 -3.48877135e-03
  4.90900000e+00	  1.41376796e-03	 -3.15777278e-03	 -2.90034417e-03	 -3.33681965e-03
  4.91900000e+00	  1.37881721e-03	 -3.02675717e-03	 -2.81574320e-03	 -3.14156970e-03
  4.92900000e+00	  1.49555695e-03	 -2.88005782e-03	 -2.67264573e-03	 -3.08742913e-03
  4.93900000e+00	  1.59187212e-03	 -2.65900540e-03	 -2.53928932e-03	 -2.79304494e-03
  4.94900000e+00	  1.66959954e-03	 -2.64524513e-03	 -2.34675062e-03	 -2.70078767e-03
  4.95900000e+00	  1.83442020e-03	 -2.54810948e-03	 -2.15477247e-03	 -2.66892943e-03
  4.96900000e+00	  1.86054076e-03	 -2.39932264e-03	 -2.03780461e-03	 -2.38566652e-03
  4.97900000e+00	  1.82556668e-03	 -2.34041704e-03	 -1.93078343e-03	 -2.26153375e-03
  4.98900000e+00	  2.09095855e-03	 -2.18058853e-03	 -1.91269145e-03	 -2.09881594e-03
  4.99900000e+00	  2.20605673e-03	 -2.17630725e-03	 -1.64969147e-03	 -1.96575641e-03
  5.00900000e+00	  2.28834327e-03	 -1.91754926e-03	 -1.51278894e-03	 -1.82647565e-03
# ################################################################################################################
# Table 3: Bridge function for the isomorph characterized by Gamma/Gamma_m = 0.47.
# ----------------------------------------------------------------------------------------------------------------
#	r/d		 kappa = 1.000		 kappa = 1.500		 kappa = 2.000		 kappa 2.500
#			 Gamma = 102.531         Gamma = 144.330         Gamma = 219.972         Gamma = 357.136
# ----------------------------------------------------------------------------------------------------------------
  1.90000000e-02	 -1.91668292e+01	 -1.95327298e+01	 -2.03709150e+01	 -1.96489791e+01
  2.90000000e-02	 -1.88716105e+01	 -1.97069382e+01	 -1.93107458e+01	 -2.01630353e+01
  3.90000000e-02	 -1.95083539e+01	 -1.94816598e+01	 -1.99024589e+01	 -1.97855333e+01
  4.90000000e-02	 -1.90271781e+01	 -1.97788750e+01	 -1.98001532e+01	 -1.98771230e+01
  5.90000000e-02	 -1.90331980e+01	 -1.96425045e+01	 -1.99182429e+01	 -1.96505668e+01
  6.90000000e-02	 -1.91917774e+01	 -1.96882067e+01	 -1.96185745e+01	 -1.97570496e+01
  7.90000000e-02	 -1.92419206e+01	 -1.92723692e+01	 -1.97968556e+01	 -1.98760446e+01
  8.90000000e-02	 -1.91408253e+01	 -1.93452234e+01	 -1.96459598e+01	 -1.96454329e+01
  9.90000000e-02	 -1.91188313e+01	 -1.94615160e+01	 -1.95441393e+01	 -1.94832034e+01
  1.09000000e-01	 -1.89226450e+01	 -1.92971635e+01	 -1.94969951e+01	 -1.94827574e+01
  1.19000000e-01	 -1.88337089e+01	 -1.93727268e+01	 -1.95277984e+01	 -1.94151537e+01
  1.29000000e-01	 -1.89723181e+01	 -1.92070686e+01	 -1.95734494e+01	 -1.93238142e+01
  1.39000000e-01	 -1.87749562e+01	 -1.92068415e+01	 -1.93335744e+01	 -1.92392451e+01
  1.49000000e-01	 -1.86725032e+01	 -1.91567085e+01	 -1.92133743e+01	 -1.91109607e+01
  1.59000000e-01	 -1.86602355e+01	 -1.89482112e+01	 -1.92334011e+01	 -1.90654367e+01
  1.69000000e-01	 -1.84987718e+01	 -1.89015839e+01	 -1.91066255e+01	 -1.90553873e+01
  1.79000000e-01	 -1.84572870e+01	 -1.88867625e+01	 -1.89148777e+01	 -1.89757064e+01
  1.89000000e-01	 -1.84511141e+01	 -1.87497969e+01	 -1.88368759e+01	 -1.88385382e+01
  1.99000000e-01	 -1.83315230e+01	 -1.85851980e+01	 -1.87745258e+01	 -1.87339825e+01
  2.09000000e-01	 -1.81586656e+01	 -1.84996535e+01	 -1.87161525e+01	 -1.86277049e+01
  2.19000000e-01	 -1.80850127e+01	 -1.83997564e+01	 -1.85856947e+01	 -1.85432503e+01
  2.29000000e-01	 -1.79090971e+01	 -1.83458754e+01	 -1.84608049e+01	 -1.84158658e+01
  2.39000000e-01	 -1.78382176e+01	 -1.82733725e+01	 -1.83504319e+01	 -1.82670799e+01
  2.49000000e-01	 -1.76828069e+01	 -1.80482953e+01	 -1.82404251e+01	 -1.81830364e+01
  2.59000000e-01	 -1.75932138e+01	 -1.79449184e+01	 -1.80717391e+01	 -1.79874349e+01
  2.69000000e-01	 -1.75510589e+01	 -1.78931252e+01	 -1.79735344e+01	 -1.79224951e+01
  2.79000000e-01	 -1.73336543e+01	 -1.77019313e+01	 -1.77839219e+01	 -1.77886694e+01
  2.89000000e-01	 -1.72006252e+01	 -1.75680399e+01	 -1.76798172e+01	 -1.76183055e+01
  2.99000000e-01	 -1.70895540e+01	 -1.73716221e+01	 -1.75501116e+01	 -1.74782602e+01
  3.09000000e-01	 -1.69826146e+01	 -1.73176439e+01	 -1.73766255e+01	 -1.73524734e+01
  3.19000000e-01	 -1.68560013e+01	 -1.71583071e+01	 -1.72430715e+01	 -1.72096312e+01
  3.29000000e-01	 -1.66380628e+01	 -1.69958364e+01	 -1.71259849e+01	 -1.69895773e+01
  3.39000000e-01	 -1.65122504e+01	 -1.68776290e+01	 -1.69377925e+01	 -1.69127006e+01
  3.49000000e-01	 -1.63811926e+01	 -1.67526403e+01	 -1.68103638e+01	 -1.67109227e+01
  3.59000000e-01	 -1.62789660e+01	 -1.65591173e+01	 -1.65969426e+01	 -1.66236697e+01
  3.69000000e-01	 -1.60833205e+01	 -1.64211485e+01	 -1.64497548e+01	 -1.64350783e+01
  3.79000000e-01	 -1.59894803e+01	 -1.62320568e+01	 -1.63390500e+01	 -1.62955014e+01
  3.89000000e-01	 -1.58416581e+01	 -1.61180845e+01	 -1.61853930e+01	 -1.60986827e+01
  3.99000000e-01	 -1.56354210e+01	 -1.59183429e+01	 -1.60322098e+01	 -1.59925650e+01
  4.09000000e-01	 -1.55126014e+01	 -1.57928250e+01	 -1.58497892e+01	 -1.58391486e+01
  4.19000000e-01	 -1.53613766e+01	 -1.56291713e+01	 -1.56800362e+01	 -1.56839967e+01
  4.29000000e-01	 -1.51817162e+01	 -1.54598750e+01	 -1.55898305e+01	 -1.54758093e+01
  4.39000000e-01	 -1.50120947e+01	 -1.52783037e+01	 -1.53925556e+01	 -1.52847026e+01
  4.49000000e-01	 -1.48658251e+01	 -1.51462498e+01	 -1.52044153e+01	 -1.51628339e+01
  4.59000000e-01	 -1.47071733e+01	 -1.49860124e+01	 -1.50578499e+01	 -1.50317081e+01
  4.69000000e-01	 -1.45666672e+01	 -1.48262631e+01	 -1.48863645e+01	 -1.48184842e+01
  4.79000000e-01	 -1.43629930e+01	 -1.46107741e+01	 -1.47082281e+01	 -1.46645782e+01
  4.89000000e-01	 -1.42015076e+01	 -1.44441876e+01	 -1.45322507e+01	 -1.44848074e+01
  4.99000000e-01	 -1.40496074e+01	 -1.42740991e+01	 -1.43707496e+01	 -1.43443331e+01
  5.09000000e-01	 -1.38991447e+01	 -1.41399331e+01	 -1.41953417e+01	 -1.41606435e+01
  5.19000000e-01	 -1.36890448e+01	 -1.39631917e+01	 -1.40491480e+01	 -1.40192999e+01
  5.29000000e-01	 -1.35454050e+01	 -1.38046947e+01	 -1.39068094e+01	 -1.38205402e+01
  5.39000000e-01	 -1.33897256e+01	 -1.36442400e+01	 -1.36998299e+01	 -1.36623265e+01
  5.49000000e-01	 -1.32078218e+01	 -1.34996577e+01	 -1.35295751e+01	 -1.34813188e+01
  5.59000000e-01	 -1.30446557e+01	 -1.32895301e+01	 -1.33592984e+01	 -1.33256615e+01
  5.69000000e-01	 -1.28491970e+01	 -1.31148919e+01	 -1.31881351e+01	 -1.31451277e+01
  5.79000000e-01	 -1.26934641e+01	 -1.29490421e+01	 -1.30057771e+01	 -1.29616907e+01
  5.89000000e-01	 -1.25252937e+01	 -1.27560935e+01	 -1.28513384e+01	 -1.28130247e+01
  5.99000000e-01	 -1.23571305e+01	 -1.25824151e+01	 -1.26853041e+01	 -1.26531266e+01
  6.09000000e-01	 -1.21822580e+01	 -1.24133257e+01	 -1.24985177e+01	 -1.24468655e+01
  6.19000000e-01	 -1.20195192e+01	 -1.22409625e+01	 -1.23552645e+01	 -1.23202542e+01
  6.29000000e-01	 -1.18517862e+01	 -1.20655280e+01	 -1.21460768e+01	 -1.21284209e+01
  6.39000000e-01	 -1.16659858e+01	 -1.19103827e+01	 -1.19975303e+01	 -1.19448575e+01
  6.49000000e-01	 -1.15156786e+01	 -1.17240102e+01	 -1.18023752e+01	 -1.18048112e+01
  6.59000000e-01	 -1.13334479e+01	 -1.15621434e+01	 -1.16444337e+01	 -1.16290016e+01
  6.69000000e-01	 -1.11656356e+01	 -1.14093512e+01	 -1.14962893e+01	 -1.14481568e+01
  6.79000000e-01	 -1.10020546e+01	 -1.12274883e+01	 -1.12990963e+01	 -1.12780431e+01
  6.89000000e-01	 -1.08195346e+01	 -1.10565312e+01	 -1.11454180e+01	 -1.11125697e+01
  6.99000000e-01	 -1.06486724e+01	 -1.08926855e+01	 -1.09660427e+01	 -1.09484012e+01
  7.09000000e-01	 -1.04745530e+01	 -1.07196070e+01	 -1.07918306e+01	 -1.08194454e+01
  7.19000000e-01	 -1.03286187e+01	 -1.05354778e+01	 -1.06259306e+01	 -1.06452786e+01
  7.29000000e-01	 -1.01596348e+01	 -1.03912525e+01	 -1.04818164e+01	 -1.04635988e+01
  7.39000000e-01	 -1.00105750e+01	 -1.02058371e+01	 -1.03182971e+01	 -1.02977287e+01
  7.49000000e-01	 -9.81456072e+00	 -1.00617218e+01	 -1.01186779e+01	 -1.01488715e+01
  7.59000000e-01	 -9.66782052e+00	 -9.89622515e+00	 -9.97308907e+00	 -9.97596198e+00
  7.69000000e-01	 -9.52321973e+00	 -9.71574753e+00	 -9.79769081e+00	 -9.82300195e+00
  7.79000000e-01	 -9.32454795e+00	 -9.54914234e+00	 -9.66454046e+00	 -9.64538271e+00
  7.89000000e-01	 -9.17945358e+00	 -9.39259595e+00	 -9.46847162e+00	 -9.49251998e+00
  7.99000000e-01	 -9.00850261e+00	 -9.21321002e+00	 -9.32778115e+00	 -9.33242250e+00
  8.09000000e-01	 -8.85623094e+00	 -9.07096338e+00	 -9.15741217e+00	 -9.16724270e+00
  8.19000000e-01	 -8.71205191e+00	 -8.90661866e+00	 -8.98628143e+00	 -9.02608327e+00
  8.29000000e-01	 -8.53066401e+00	 -8.75585512e+00	 -8.85464159e+00	 -8.86927655e+00
  8.39000000e-01	 -8.38350547e+00	 -8.60579084e+00	 -8.67638961e+00	 -8.67862636e+00
  8.49000000e-01	 -8.23446669e+00	 -8.43928072e+00	 -8.52623244e+00	 -8.55603198e+00
  8.59000000e-01	 -8.05601272e+00	 -8.27716784e+00	 -8.38220416e+00	 -8.38690021e+00
  8.69000000e-01	 -7.91332411e+00	 -8.12201487e+00	 -8.23121768e+00	 -8.24227321e+00
  8.79000000e-01	 -7.75274708e+00	 -7.95786839e+00	 -8.07568415e+00	 -8.09877864e+00
  8.89000000e-01	 -7.62295847e+00	 -7.79658710e+00	 -7.92600535e+00	 -7.93129473e+00
  8.99000000e-01	 -7.45230602e+00	 -7.67899451e+00	 -7.75833626e+00	 -7.78116874e+00
  9.09000000e-01	 -7.31049298e+00	 -7.52017822e+00	 -7.60566546e+00	 -7.65748272e+00
  9.19000000e-01	 -7.15561520e+00	 -7.36433376e+00	 -7.47554119e+00	 -7.50059696e+00
  9.29000000e-01	 -7.01719843e+00	 -7.20511615e+00	 -7.31579121e+00	 -7.35339567e+00
  9.39000000e-01	 -6.88324390e+00	 -7.08389605e+00	 -7.16313260e+00	 -7.21074094e+00
  9.49000000e-01	 -6.73229891e+00	 -6.90933332e+00	 -7.02270808e+00	 -7.04905351e+00
  9.59000000e-01	 -6.60413313e+00	 -6.77366244e+00	 -6.86950979e+00	 -6.89843481e+00
  9.69000000e-01	 -6.42072081e+00	 -6.63145230e+00	 -6.74758894e+00	 -6.78322858e+00
  9.79000000e-01	 -6.31052018e+00	 -6.49052973e+00	 -6.58543780e+00	 -6.61754641e+00
  9.89000000e-01	 -6.17354722e+00	 -6.34928731e+00	 -6.45586309e+00	 -6.49642805e+00
  9.99000000e-01	 -6.01126126e+00	 -6.19980777e+00	 -6.29665030e+00	 -6.35212387e+00
  1.00900000e+00	 -5.90059967e+00	 -6.06738435e+00	 -6.17508049e+00	 -6.21649319e+00
  1.01900000e+00	 -5.76354714e+00	 -5.92878334e+00	 -6.04382885e+00	 -6.08736608e+00
  1.02900000e+00	 -5.61195656e+00	 -5.80182907e+00	 -5.90126060e+00	 -5.94984306e+00
  1.03900000e+00	 -5.49015802e+00	 -5.65088876e+00	 -5.75265221e+00	 -5.81912729e+00
  1.04900000e+00	 -5.34830830e+00	 -5.53108619e+00	 -5.64946551e+00	 -5.68369194e+00
  1.05900000e+00	 -5.21645788e+00	 -5.41072247e+00	 -5.49916066e+00	 -5.55752283e+00
  1.06900000e+00	 -5.10763861e+00	 -5.28901203e+00	 -5.35910441e+00	 -5.42383497e+00
  1.07900000e+00	 -4.97008899e+00	 -5.13885240e+00	 -5.23720057e+00	 -5.30000240e+00
  1.08900000e+00	 -4.85161071e+00	 -5.02891415e+00	 -5.10722013e+00	 -5.17062095e+00
  1.09900000e+00	 -4.72233055e+00	 -4.90870387e+00	 -5.00526747e+00	 -5.02929942e+00
  1.10900000e+00	 -4.60888359e+00	 -4.77322404e+00	 -4.87645523e+00	 -4.93459749e+00
  1.11900000e+00	 -4.46842175e+00	 -4.64621936e+00	 -4.74184275e+00	 -4.80935078e+00
  1.12900000e+00	 -4.36753092e+00	 -4.51857196e+00	 -4.61551703e+00	 -4.68548317e+00
  1.13900000e+00	 -4.25554581e+00	 -4.39781538e+00	 -4.52654884e+00	 -4.56447578e+00
  1.14900000e+00	 -4.15585935e+00	 -4.30485293e+00	 -4.39954285e+00	 -4.45288763e+00
  1.15900000e+00	 -4.02150132e+00	 -4.18088381e+00	 -4.29131081e+00	 -4.32985642e+00
  1.16900000e+00	 -3.90561733e+00	 -4.05765146e+00	 -4.15797521e+00	 -4.22481864e+00
  1.17900000e+00	 -3.79953337e+00	 -3.95572136e+00	 -4.05413363e+00	 -4.10196475e+00
  1.18900000e+00	 -3.68092877e+00	 -3.84799775e+00	 -3.94060907e+00	 -3.98870315e+00
  1.19900000e+00	 -3.58523420e+00	 -3.73477584e+00	 -3.82786594e+00	 -3.88039002e+00
  1.20900000e+00	 -3.47491854e+00	 -3.62542550e+00	 -3.72987575e+00	 -3.76809390e+00
  1.21900000e+00	 -3.37389671e+00	 -3.52580541e+00	 -3.61310964e+00	 -3.66372028e+00
  1.22900000e+00	 -3.27981333e+00	 -3.41709758e+00	 -3.51890615e+00	 -3.56049285e+00
  1.23900000e+00	 -3.17117538e+00	 -3.30284994e+00	 -3.39675668e+00	 -3.45525720e+00
  1.24900000e+00	 -3.07928754e+00	 -3.21588747e+00	 -3.30532229e+00	 -3.36144154e+00
  1.25900000e+00	 -2.97422874e+00	 -3.10765453e+00	 -3.20283493e+00	 -3.26177701e+00
  1.26900000e+00	 -2.88003068e+00	 -3.01446533e+00	 -3.10535004e+00	 -3.16300210e+00
  1.27900000e+00	 -2.78549335e+00	 -2.91891344e+00	 -3.01156546e+00	 -3.06832517e+00
  1.28900000e+00	 -2.69411539e+00	 -2.82334295e+00	 -2.91507319e+00	 -2.97251073e+00
  1.29900000e+00	 -2.60484180e+00	 -2.73259802e+00	 -2.82099785e+00	 -2.88017216e+00
  1.30900000e+00	 -2.51692323e+00	 -2.64166504e+00	 -2.73086146e+00	 -2.78726151e+00
  1.31900000e+00	 -2.43059628e+00	 -2.55288758e+00	 -2.64197686e+00	 -2.69692605e+00
  1.32900000e+00	 -2.34557746e+00	 -2.46622180e+00	 -2.55104508e+00	 -2.60852873e+00
  1.33900000e+00	 -2.26195669e+00	 -2.38017612e+00	 -2.46600612e+00	 -2.52200254e+00
  1.34900000e+00	 -2.18064093e+00	 -2.29651840e+00	 -2.38149229e+00	 -2.43725221e+00
  1.35900000e+00	 -2.10096397e+00	 -2.21469313e+00	 -2.29696905e+00	 -2.35325421e+00
  1.36900000e+00	 -2.02320901e+00	 -2.13402568e+00	 -2.21564270e+00	 -2.27138349e+00
  1.37900000e+00	 -1.94641031e+00	 -2.05532912e+00	 -2.13655322e+00	 -2.19135122e+00
  1.38900000e+00	 -1.87115606e+00	 -1.97839740e+00	 -2.05819048e+00	 -2.11164941e+00
  1.39900000e+00	 -1.79903877e+00	 -1.90396130e+00	 -1.98157453e+00	 -2.03417621e+00
  1.40900000e+00	 -1.72744376e+00	 -1.83025911e+00	 -1.90671388e+00	 -1.95934394e+00
  1.41900000e+00	 -1.65840834e+00	 -1.75798192e+00	 -1.83337907e+00	 -1.88529238e+00
  1.42900000e+00	 -1.58987952e+00	 -1.68762821e+00	 -1.76168553e+00	 -1.81307243e+00
  1.43900000e+00	 -1.52361433e+00	 -1.61958634e+00	 -1.69208999e+00	 -1.74262917e+00
  1.44900000e+00	 -1.45970492e+00	 -1.55256816e+00	 -1.62402858e+00	 -1.67374201e+00
  1.45900000e+00	 -1.39644135e+00	 -1.48746810e+00	 -1.55743562e+00	 -1.60609005e+00
  1.46900000e+00	 -1.33480744e+00	 -1.42355827e+00	 -1.49190963e+00	 -1.54057518e+00
  1.47900000e+00	 -1.27544035e+00	 -1.36154026e+00	 -1.42889255e+00	 -1.47621928e+00
  1.48900000e+00	 -1.21715273e+00	 -1.30129556e+00	 -1.36675014e+00	 -1.41370524e+00
  1.49900000e+00	 -1.16095652e+00	 -1.24271063e+00	 -1.30694930e+00	 -1.35276062e+00
  1.50900000e+00	 -1.10586396e+00	 -1.18589815e+00	 -1.24839707e+00	 -1.29309434e+00
  1.51900000e+00	 -1.05249079e+00	 -1.12986994e+00	 -1.19154025e+00	 -1.23562726e+00
  1.52900000e+00	 -1.00057887e+00	 -1.07623204e+00	 -1.13603215e+00	 -1.17922765e+00
  1.53900000e+00	 -9.50576116e-01	 -1.02393166e+00	 -1.08200788e+00	 -1.12468300e+00
  1.54900000e+00	 -9.01613872e-01	 -9.73120171e-01	 -1.02995937e+00	 -1.07117977e+00
  1.55900000e+00	 -8.54824611e-01	 -9.23690880e-01	 -9.79240576e-01	 -1.01979339e+00
  1.56900000e+00	 -8.08661790e-01	 -8.76150824e-01	 -9.29825009e-01	 -9.69681505e-01
  1.57900000e+00	 -7.64647626e-01	 -8.29705721e-01	 -8.82325031e-01	 -9.21114817e-01
  1.58900000e+00	 -7.21793224e-01	 -7.85037244e-01	 -8.36195501e-01	 -8.74234951e-01
  1.59900000e+00	 -6.80547093e-01	 -7.41923110e-01	 -7.91676145e-01	 -8.28415541e-01
  1.60900000e+00	 -6.40870901e-01	 -6.99924383e-01	 -7.48374201e-01	 -7.84441433e-01
  1.61900000e+00	 -6.02507635e-01	 -6.59906444e-01	 -7.06672052e-01	 -7.41946927e-01
  1.62900000e+00	 -5.65386735e-01	 -6.21226329e-01	 -6.66346468e-01	 -7.00536925e-01
  1.63900000e+00	 -5.29871477e-01	 -5.83472254e-01	 -6.27384163e-01	 -6.60771676e-01
  1.64900000e+00	 -4.95514445e-01	 -5.47612568e-01	 -5.90165183e-01	 -6.22520506e-01
  1.65900000e+00	 -4.62597281e-01	 -5.12429119e-01	 -5.54030776e-01	 -5.85670346e-01
  1.66900000e+00	 -4.30902927e-01	 -4.79292973e-01	 -5.19450008e-01	 -5.49981808e-01
  1.67900000e+00	 -4.00787047e-01	 -4.47284319e-01	 -4.86009753e-01	 -5.15705224e-01
  1.68900000e+00	 -3.71725999e-01	 -4.16530678e-01	 -4.53958215e-01	 -4.83019819e-01
  1.69900000e+00	 -3.43801217e-01	 -3.87130308e-01	 -4.23511969e-01	 -4.51270965e-01
  1.70900000e+00	 -3.17036977e-01	 -3.59161092e-01	 -3.94102442e-01	 -4.20904199e-01
  1.71900000e+00	 -2.91976592e-01	 -3.32195189e-01	 -3.65831151e-01	 -3.91930101e-01
  1.72900000e+00	 -2.67610387e-01	 -3.06504449e-01	 -3.39011177e-01	 -3.64360991e-01
  1.73900000e+00	 -2.44588616e-01	 -2.82066923e-01	 -3.13420684e-01	 -3.38020715e-01
  1.74900000e+00	 -2.22946222e-01	 -2.58617333e-01	 -2.89085776e-01	 -3.12676009e-01
  1.75900000e+00	 -2.02081132e-01	 -2.36660176e-01	 -2.65608592e-01	 -2.88734870e-01
  1.76900000e+00	 -1.82592797e-01	 -2.15559935e-01	 -2.43356361e-01	 -2.65813900e-01
  1.77900000e+00	 -1.63724284e-01	 -1.95495623e-01	 -2.22568049e-01	 -2.43732912e-01
  1.78900000e+00	 -1.46103292e-01	 -1.76697941e-01	 -2.02561809e-01	 -2.23236788e-01
  1.79900000e+00	 -1.29306674e-01	 -1.59289967e-01	 -1.84020902e-01	 -2.03788877e-01
  1.80900000e+00	 -1.13766419e-01	 -1.41962814e-01	 -1.66323256e-01	 -1.85546314e-01
  1.81900000e+00	 -9.92484683e-02	 -1.26368567e-01	 -1.49400261e-01	 -1.67983946e-01
  1.82900000e+00	 -8.54263658e-02	 -1.11702122e-01	 -1.33507316e-01	 -1.51572485e-01
  1.83900000e+00	 -7.26778260e-02	 -9.78733164e-02	 -1.18879240e-01	 -1.36313968e-01
  1.84900000e+00	 -6.07429072e-02	 -8.47195570e-02	 -1.05201224e-01	 -1.21690099e-01
  1.85900000e+00	 -4.95735315e-02	 -7.26104158e-02	 -9.22937545e-02	 -1.08053015e-01
  1.86900000e+00	 -3.91566537e-02	 -6.16500720e-02	 -8.04106470e-02	 -9.56099549e-02
  1.87900000e+00	 -2.98784594e-02	 -5.11810314e-02	 -6.93462125e-02	 -8.37259218e-02
  1.88900000e+00	 -2.07816688e-02	 -4.18455993e-02	 -5.90365227e-02	 -7.29290075e-02
  1.89900000e+00	 -1.31428586e-02	 -3.29387911e-02	 -4.93296987e-02	 -6.31030171e-02
  1.90900000e+00	 -5.94887949e-03	 -2.45952750e-02	 -4.08204367e-02	 -5.36904322e-02
  1.91900000e+00	  7.49050292e-04	 -1.75508187e-02	 -3.28106761e-02	 -4.52756508e-02
  1.92900000e+00	  6.80163029e-03	 -1.06092167e-02	 -2.52819551e-02	 -3.75114170e-02
  1.93900000e+00	  1.17750615e-02	 -4.93482530e-03	 -1.89217519e-02	 -3.08450093e-02
  1.94900000e+00	  1.66480281e-02	  1.72029511e-04	 -1.30793058e-02	 -2.43632014e-02
  1.95900000e+00	  2.06719465e-02	  5.12681867e-03	 -8.10043410e-03	 -1.90930678e-02
  1.96900000e+00	  2.43313329e-02	  9.37887268e-03	 -3.44238058e-03	 -1.37818483e-02
  1.97900000e+00	  2.73669254e-02	  1.27941703e-02	  1.02535872e-03	 -9.44430094e-03
  1.98900000e+00	  2.99286235e-02	  1.55740335e-02	  4.16812021e-03	 -5.71598395e-03
  1.99900000e+00	  3.21319189e-02	  1.80733028e-02	  7.10851792e-03	 -2.50704747e-03
  2.00900000e+00	  3.37691249e-02	  2.02689171e-02	  9.69675119e-03	  2.54537631e-04
  2.01900000e+00	  3.46920491e-02	  2.16741120e-02	  1.13619880e-02	  2.46588022e-03
  2.02900000e+00	  3.54427547e-02	  2.28199773e-02	  1.29834623e-02	  4.14436685e-03
  2.03900000e+00	  3.63436075e-02	  2.37121610e-02	  1.41194839e-02	  5.65487799e-03
  2.04900000e+00	  3.61825230e-02	  2.39607726e-02	  1.47511582e-02	  6.44564619e-03
  2.05900000e+00	  3.57449215e-02	  2.38316207e-02	  1.47475454e-02	  7.05625795e-03
  2.06900000e+00	  3.53106118e-02	  2.37137589e-02	  1.49680523e-02	  7.34751911e-03
  2.07900000e+00	  3.43647932e-02	  2.30283358e-02	  1.45199345e-02	  6.84623009e-03
  2.08900000e+00	  3.29837890e-02	  2.20464981e-02	  1.38916707e-02	  6.18983947e-03
  2.09900000e+00	  3.22111896e-02	  2.11653131e-02	  1.29251343e-02	  5.78267611e-03
  2.10900000e+00	  3.03201026e-02	  1.96591623e-02	  1.19543236e-02	  4.63743554e-03
  2.11900000e+00	  2.86787882e-02	  1.78320581e-02	  1.02187002e-02	  2.96959488e-03
  2.12900000e+00	  2.68793327e-02	  1.61631755e-02	  8.27325048e-03	  1.84551077e-03
  2.13900000e+00	  2.45875563e-02	  1.40648832e-02	  6.71408332e-03	  2.07433165e-04
  2.14900000e+00	  2.26402771e-02	  1.18210540e-02	  4.87251847e-03	 -1.71866379e-03
  2.15900000e+00	  2.01500794e-02	  9.62624247e-03	  2.43525085e-03	 -3.80251194e-03
  2.16900000e+00	  1.74516260e-02	  7.68197970e-03	  5.60292167e-04	 -5.86991489e-03
  2.17900000e+00	  1.51965863e-02	  5.06813746e-03	 -1.72453264e-03	 -8.35217769e-03
  2.18900000e+00	  1.28218051e-02	  2.44173201e-03	 -4.37673671e-03	 -1.06367933e-02
  2.19900000e+00	  9.85705717e-03	  8.31104356e-05	 -6.92771900e-03	 -1.33899622e-02
  2.20900000e+00	  7.27592452e-03	 -2.90254820e-03	 -9.38928246e-03	 -1.55835355e-02
  2.21900000e+00	  4.60987567e-03	 -5.66533744e-03	 -1.19374862e-02	 -1.81369518e-02
  2.22900000e+00	  2.18528693e-03	 -8.13048616e-03	 -1.44701298e-02	 -2.07408806e-02
  2.23900000e+00	 -6.14776038e-04	 -1.05513243e-02	 -1.69952134e-02	 -2.32727678e-02
  2.24900000e+00	 -3.20553335e-03	 -1.32940006e-02	 -1.94417696e-02	 -2.57826997e-02
  2.25900000e+00	 -5.94930021e-03	 -1.58102610e-02	 -2.25117600e-02	 -2.84291250e-02
  2.26900000e+00	 -8.31741745e-03	 -1.86653464e-02	 -2.49856135e-02	 -3.07622320e-02
  2.27900000e+00	 -1.07064270e-02	 -2.10307874e-02	 -2.72788746e-02	 -3.33206951e-02
  2.28900000e+00	 -1.30759287e-02	 -2.34065947e-02	 -2.97998582e-02	 -3.55193730e-02
  2.29900000e+00	 -1.53821431e-02	 -2.59214370e-02	 -3.17471118e-02	 -3.76871415e-02
  2.30900000e+00	 -1.79731124e-02	 -2.80577203e-02	 -3.38933803e-02	 -3.99065047e-02
  2.31900000e+00	 -2.01168096e-02	 -3.02279592e-02	 -3.64342107e-02	 -4.18919517e-02
  2.32900000e+00	 -2.20552895e-02	 -3.21191846e-02	 -3.80724365e-02	 -4.39041401e-02
  2.33900000e+00	 -2.39671615e-02	 -3.40862290e-02	 -4.00294578e-02	 -4.56723147e-02
  2.34900000e+00	 -2.58205481e-02	 -3.57416073e-02	 -4.15626322e-02	 -4.77946934e-02
  2.35900000e+00	 -2.75525020e-02	 -3.76588657e-02	 -4.34455982e-02	 -4.88878043e-02
  2.36900000e+00	 -2.91552989e-02	 -3.92350107e-02	 -4.49572163e-02	 -5.02694089e-02
  2.37900000e+00	 -3.04626329e-02	 -4.05394260e-02	 -4.61531606e-02	 -5.18649343e-02
  2.38900000e+00	 -3.20763403e-02	 -4.17581281e-02	 -4.75730364e-02	 -5.31904557e-02
  2.39900000e+00	 -3.34018306e-02	 -4.28869185e-02	 -4.86270270e-02	 -5.38233461e-02
  2.40900000e+00	 -3.44099693e-02	 -4.41694871e-02	 -4.94491950e-02	 -5.45063318e-02
  2.41900000e+00	 -3.51100814e-02	 -4.50627392e-02	 -5.02668073e-02	 -5.52725452e-02
  2.42900000e+00	 -3.61092229e-02	 -4.58883242e-02	 -5.09029750e-02	 -5.56777888e-02
  2.43900000e+00	 -3.68315626e-02	 -4.63921393e-02	 -5.11168721e-02	 -5.62976655e-02
  2.44900000e+00	 -3.69750300e-02	 -4.65792900e-02	 -5.19880216e-02	 -5.65778489e-02
  2.45900000e+00	 -3.74042226e-02	 -4.69913355e-02	 -5.19291844e-02	 -5.65287456e-02
  2.46900000e+00	 -3.79364722e-02	 -4.70837614e-02	 -5.16858283e-02	 -5.67294330e-02
  2.47900000e+00	 -3.77501455e-02	 -4.73678877e-02	 -5.17133581e-02	 -5.67160314e-02
  2.48900000e+00	 -3.80231755e-02	 -4.72624713e-02	 -5.13365402e-02	 -5.60556229e-02
  2.49900000e+00	 -3.78518161e-02	 -4.69393127e-02	 -5.10662152e-02	 -5.51882590e-02
  2.50900000e+00	 -3.77049908e-02	 -4.62958632e-02	 -5.02554535e-02	 -5.45763595e-02
  2.51900000e+00	 -3.70178077e-02	 -4.58447178e-02	 -4.99796018e-02	 -5.41028858e-02
  2.52900000e+00	 -3.67699907e-02	 -4.53193889e-02	 -4.90876739e-02	 -5.29964370e-02
  2.53900000e+00	 -3.60755663e-02	 -4.41285358e-02	 -4.82049347e-02	 -5.18175072e-02
  2.54900000e+00	 -3.53913846e-02	 -4.37229626e-02	 -4.68615378e-02	 -5.05730041e-02
  2.55900000e+00	 -3.43789747e-02	 -4.26405868e-02	 -4.56692367e-02	 -4.95217720e-02
  2.56900000e+00	 -3.39486719e-02	 -4.17053080e-02	 -4.44798797e-02	 -4.80685004e-02
  2.57900000e+00	 -3.26338969e-02	 -4.05858372e-02	 -4.32245983e-02	 -4.63703506e-02
  2.58900000e+00	 -3.17178685e-02	 -3.91269260e-02	 -4.17157353e-02	 -4.48733510e-02
  2.59900000e+00	 -3.02131054e-02	 -3.77729269e-02	 -4.00228563e-02	 -4.29973357e-02
  2.60900000e+00	 -2.92965480e-02	 -3.62754644e-02	 -3.86866407e-02	 -4.15830244e-02
  2.61900000e+00	 -2.83994636e-02	 -3.51868420e-02	 -3.71440904e-02	 -3.95345885e-02
  2.62900000e+00	 -2.66359199e-02	 -3.36787170e-02	 -3.53851118e-02	 -3.77607355e-02
  2.63900000e+00	 -2.54340441e-02	 -3.16961951e-02	 -3.36016412e-02	 -3.58378771e-02
  2.64900000e+00	 -2.39829210e-02	 -3.04975429e-02	 -3.19909018e-02	 -3.35967752e-02
  2.65900000e+00	 -2.24542792e-02	 -2.88664520e-02	 -2.98424367e-02	 -3.16535580e-02
  2.66900000e+00	 -2.10412154e-02	 -2.73115270e-02	 -2.83388238e-02	 -2.99132382e-02
  2.67900000e+00	 -1.95917217e-02	 -2.54974304e-02	 -2.63594555e-02	 -2.78328186e-02
  2.68900000e+00	 -1.81931209e-02	 -2.39291487e-02	 -2.47851305e-02	 -2.59307728e-02
  2.69900000e+00	 -1.65872344e-02	 -2.21381868e-02	 -2.28517374e-02	 -2.41406217e-02
  2.70900000e+00	 -1.53382692e-02	 -2.09522620e-02	 -2.08809127e-02	 -2.22090877e-02
  2.71900000e+00	 -1.38339550e-02	 -1.92250851e-02	 -1.93964193e-02	 -2.02744793e-02
  2.72900000e+00	 -1.24668233e-02	 -1.73764425e-02	 -1.75462562e-02	 -1.85036499e-02
  2.73900000e+00	 -1.11270913e-02	 -1.59850255e-02	 -1.59045000e-02	 -1.64368371e-02
  2.74900000e+00	 -9.67266567e-03	 -1.47466965e-02	 -1.43837662e-02	 -1.50369398e-02
  2.75900000e+00	 -8.43860330e-03	 -1.31956551e-02	 -1.27414473e-02	 -1.31676382e-02
  2.76900000e+00	 -7.08745512e-03	 -1.17047601e-02	 -1.13440817e-02	 -1.17528177e-02
  2.77900000e+00	 -5.95034631e-03	 -1.04206521e-02	 -1.00338639e-02	 -9.93059518e-03
  2.78900000e+00	 -4.96596077e-03	 -9.46196649e-03	 -8.26507020e-03	 -8.86083755e-03
  2.79900000e+00	 -3.79046819e-03	 -8.10781851e-03	 -7.20063799e-03	 -7.33505281e-03
  2.80900000e+00	 -2.76598802e-03	 -7.14234533e-03	 -6.09023366e-03	 -6.00938668e-03
  2.81900000e+00	 -2.00546097e-03	 -5.99784567e-03	 -4.94717523e-03	 -5.10726861e-03
  2.82900000e+00	 -9.97274008e-04	 -5.29291071e-03	 -3.88760146e-03	 -4.04814698e-03
  2.83900000e+00	 -1.48496484e-04	 -4.06660866e-03	 -3.05811032e-03	 -2.96321207e-03
  2.84900000e+00	  2.95968988e-04	 -3.47635647e-03	 -2.59023259e-03	 -2.34810356e-03
  2.85900000e+00	  1.23011330e-03	 -2.82622432e-03	 -1.41892899e-03	 -1.79374263e-03
  2.86900000e+00	  1.57822474e-03	 -2.18510262e-03	 -1.06845535e-03	 -1.25224042e-03
  2.87900000e+00	  2.18332600e-03	 -1.87351981e-03	 -6.17860903e-04	 -7.15018563e-04
  2.88900000e+00	  2.53751607e-03	 -1.38345376e-03	 -3.62213211e-04	 -5.10413550e-04
  2.89900000e+00	  2.97148770e-03	 -1.20003174e-03	 -5.63826203e-06	 -2.59051856e-04
  2.90900000e+00	  3.15440912e-03	 -7.71436145e-04	  3.03902418e-04	 -1.54047655e-04
  2.91900000e+00	  3.22020948e-03	 -8.08437335e-04	  2.79936971e-04	 -1.10976367e-04
  2.92900000e+00	  3.18470748e-03	 -8.02719300e-04	  2.38240915e-04	 -2.09633353e-05
  2.93900000e+00	  3.28169964e-03	 -7.53887540e-04	  1.70907848e-04	 -3.82107908e-04
  2.94900000e+00	  3.26257456e-03	 -8.68036673e-04	 -2.26526910e-04	 -6.07908171e-04
  2.95900000e+00	  3.11679848e-03	 -1.29281683e-03	 -3.96634598e-04	 -9.61180107e-04
  2.96900000e+00	  2.99515893e-03	 -1.51095862e-03	 -6.99760881e-04	 -1.52877793e-03
  2.97900000e+00	  2.52972234e-03	 -1.70692314e-03	 -1.00652945e-03	 -1.98037248e-03
  2.98900000e+00	  2.42714758e-03	 -2.19101117e-03	 -1.61681183e-03	 -2.57840358e-03
  2.99900000e+00	  1.98072225e-03	 -2.57643743e-03	 -2.14537897e-03	 -3.10269621e-03
  3.00900000e+00	  1.59629695e-03	 -3.15239092e-03	 -2.72633795e-03	 -3.91857083e-03
  3.01900000e+00	  1.31365077e-03	 -3.57227683e-03	 -3.29623072e-03	 -4.74487676e-03
  3.02900000e+00	  8.18570724e-04	 -4.14277888e-03	 -4.07469699e-03	 -5.52926936e-03
  3.03900000e+00	  2.04677239e-04	 -4.89088536e-03	 -4.74996718e-03	 -6.29317796e-03
  3.04900000e+00	 -4.30264962e-04	 -5.55175900e-03	 -5.57614296e-03	 -7.23791812e-03
  3.05900000e+00	 -7.23448426e-04	 -6.04215230e-03	 -6.10736425e-03	 -7.86392232e-03
  3.06900000e+00	 -1.38579213e-03	 -6.81143314e-03	 -6.94286386e-03	 -8.65698435e-03
  3.07900000e+00	 -1.84210085e-03	 -7.35851791e-03	 -7.64510853e-03	 -9.66424709e-03
  3.08900000e+00	 -2.52437797e-03	 -8.00426876e-03	 -8.26151642e-03	 -1.05089564e-02
  3.09900000e+00	 -2.99111315e-03	 -8.62910390e-03	 -9.17402227e-03	 -1.12962500e-02
  3.10900000e+00	 -3.52157368e-03	 -9.21386442e-03	 -9.88291902e-03	 -1.21196715e-02
  3.11900000e+00	 -4.23379077e-03	 -9.97553828e-03	 -1.06473875e-02	 -1.27688045e-02
  3.12900000e+00	 -4.59006925e-03	 -1.04373445e-02	 -1.11505851e-02	 -1.34461164e-02
  3.13900000e+00	 -5.10780705e-03	 -1.08770546e-02	 -1.18761593e-02	 -1.42045675e-02
  3.14900000e+00	 -5.54310096e-03	 -1.14081095e-02	 -1.22852742e-02	 -1.48179953e-02
  3.15900000e+00	 -5.99758393e-03	 -1.19917271e-02	 -1.30143859e-02	 -1.53525335e-02
  3.16900000e+00	 -6.37119557e-03	 -1.25269841e-02	 -1.33563410e-02	 -1.58548036e-02
  3.17900000e+00	 -6.51061612e-03	 -1.28561281e-02	 -1.38575352e-02	 -1.62641750e-02
  3.18900000e+00	 -6.85601210e-03	 -1.32053488e-02	 -1.41185352e-02	 -1.66152902e-02
  3.19900000e+00	 -7.28588980e-03	 -1.36055596e-02	 -1.45490147e-02	 -1.70514967e-02
  3.20900000e+00	 -7.59480513e-03	 -1.35918528e-02	 -1.46181010e-02	 -1.73091519e-02
  3.21900000e+00	 -7.62136275e-03	 -1.39523292e-02	 -1.49103208e-02	 -1.73805117e-02
  3.22900000e+00	 -7.78176590e-03	 -1.41895946e-02	 -1.49636366e-02	 -1.76386841e-02
  3.23900000e+00	 -8.02016547e-03	 -1.40977737e-02	 -1.52178976e-02	 -1.76681792e-02
  3.24900000e+00	 -7.98950101e-03	 -1.41900169e-02	 -1.50677657e-02	 -1.76401166e-02
  3.25900000e+00	 -8.08628805e-03	 -1.41432005e-02	 -1.52286277e-02	 -1.75009036e-02
  3.26900000e+00	 -7.94835986e-03	 -1.40915166e-02	 -1.49267366e-02	 -1.74447048e-02
  3.27900000e+00	 -7.92691204e-03	 -1.39479425e-02	 -1.48125249e-02	 -1.72239388e-02
  3.28900000e+00	 -7.77222277e-03	 -1.37840009e-02	 -1.47113860e-02	 -1.68522225e-02
  3.29900000e+00	 -7.58451878e-03	 -1.37025694e-02	 -1.42040527e-02	 -1.66464757e-02
  3.30900000e+00	 -7.43013829e-03	 -1.33044726e-02	 -1.42322938e-02	 -1.63228414e-02
  3.31900000e+00	 -7.34242431e-03	 -1.30605119e-02	 -1.37322959e-02	 -1.58515382e-02
  3.32900000e+00	 -6.90652606e-03	 -1.27707844e-02	 -1.33540403e-02	 -1.53416508e-02
  3.33900000e+00	 -6.64412681e-03	 -1.25006826e-02	 -1.28789958e-02	 -1.49318935e-02
  3.34900000e+00	 -6.13801306e-03	 -1.20657096e-02	 -1.23163421e-02	 -1.45264247e-02
  3.35900000e+00	 -5.88657260e-03	 -1.16222462e-02	 -1.20009889e-02	 -1.35836254e-02
  3.36900000e+00	 -5.49410561e-03	 -1.12629145e-02	 -1.16421788e-02	 -1.32728296e-02
  3.37900000e+00	 -5.10453889e-03	 -1.05152054e-02	 -1.10853710e-02	 -1.25222234e-02
  3.38900000e+00	 -4.60796393e-03	 -1.02780586e-02	 -1.03462638e-02	 -1.19855794e-02
  3.39900000e+00	 -4.29711562e-03	 -9.78193170e-03	 -9.63408045e-03	 -1.10789194e-02
  3.40900000e+00	 -3.78823467e-03	 -9.40920797e-03	 -9.02156038e-03	 -1.06831149e-02
  3.41900000e+00	 -3.35721891e-03	 -8.70938165e-03	 -8.55568606e-03	 -9.99499642e-03
  3.42900000e+00	 -2.87894034e-03	 -8.33657105e-03	 -7.84558303e-03	 -9.24155218e-03
  3.43900000e+00	 -2.22679906e-03	 -7.61584169e-03	 -7.31832263e-03	 -8.54723630e-03
  3.44900000e+00	 -1.94790523e-03	 -6.88533552e-03	 -6.77105520e-03	 -7.88350791e-03
  3.45900000e+00	 -1.34323646e-03	 -6.39050854e-03	 -6.13614552e-03	 -7.10766987e-03
  3.46900000e+00	 -1.03277864e-03	 -6.01600079e-03	 -5.50183276e-03	 -6.72039653e-03
  3.47900000e+00	 -3.60304380e-04	 -5.53721413e-03	 -4.99008248e-03	 -6.07539072e-03
  3.48900000e+00	 -1.54038186e-04	 -4.96700544e-03	 -4.39597676e-03	 -5.62518782e-03
  3.49900000e+00	  4.14782226e-04	 -4.54943357e-03	 -3.88011106e-03	 -4.89897351e-03
  3.50900000e+00	  6.82361584e-04	 -4.08948236e-03	 -3.42560509e-03	 -4.43957980e-03
  3.51900000e+00	  1.01838246e-03	 -3.47599393e-03	 -2.98286321e-03	 -3.88664489e-03
  3.52900000e+00	  1.66448432e-03	 -3.00479452e-03	 -2.59293308e-03	 -3.59603051e-03
  3.53900000e+00	  1.80340975e-03	 -2.83829574e-03	 -1.94052884e-03	 -2.87537009e-03
  3.54900000e+00	  2.05140013e-03	 -2.35088637e-03	 -1.65744462e-03	 -2.53071171e-03
  3.55900000e+00	  2.34208029e-03	 -2.08966270e-03	 -1.26223394e-03	 -2.23843428e-03
  3.56900000e+00	  2.82329597e-03	 -1.73801129e-03	 -9.31666729e-04	 -1.92980757e-03
  3.57900000e+00	  3.01393518e-03	 -1.52468976e-03	 -4.92098721e-04	 -1.69554256e-03
  3.58900000e+00	  3.21642417e-03	 -1.12722949e-03	 -3.54556472e-04	 -1.33530124e-03
  3.59900000e+00	  3.41733253e-03	 -9.04683784e-04	 -1.90377354e-04	 -1.12282654e-03
  3.60900000e+00	  3.72930739e-03	 -7.87784030e-04	 -2.41445127e-05	 -8.96280786e-04
  3.61900000e+00	  3.83669400e-03	 -4.37666142e-04	  1.74097177e-04	 -1.08554905e-03
  3.62900000e+00	  4.00624358e-03	 -6.70915522e-04	  3.30485851e-04	 -6.63387651e-04
  3.63900000e+00	  4.13467408e-03	 -5.04707617e-04	  3.10294790e-04	 -6.45773889e-04
  3.64900000e+00	  4.18468454e-03	 -4.01947214e-04	  4.71968354e-04	 -7.10782442e-04
  3.65900000e+00	  4.15109117e-03	 -2.43788602e-04	  5.40617897e-04	 -5.18890408e-04
  3.66900000e+00	  4.23293099e-03	 -2.48868458e-04	  2.69802826e-04	 -8.15951205e-04
  3.67900000e+00	  4.26048859e-03	 -2.52747799e-04	  4.09260079e-04	 -7.07417126e-04
  3.68900000e+00	  4.02060151e-03	 -3.44823141e-04	  2.76099906e-04	 -8.61870039e-04
  3.69900000e+00	  4.07447760e-03	 -4.29331099e-04	  3.83876630e-04	 -1.06872419e-03
  3.70900000e+00	  3.99178026e-03	 -5.74228847e-04	  1.25706184e-04	 -1.06658174e-03
  3.71900000e+00	  4.19413462e-03	 -5.12789373e-04	 -3.38102900e-05	 -1.26163538e-03
  3.72900000e+00	  4.05138407e-03	 -5.47579406e-04	  5.72463338e-05	 -1.40960033e-03
  3.73900000e+00	  3.78518606e-03	 -8.37851402e-04	 -3.26780747e-04	 -1.57088108e-03
  3.74900000e+00	  3.85810026e-03	 -9.11905554e-04	 -5.26898933e-04	 -1.80155401e-03
  3.75900000e+00	  3.58960170e-03	 -1.15712250e-03	 -7.16412017e-04	 -2.17116685e-03
  3.76900000e+00	  3.42350735e-03	 -1.45417127e-03	 -9.17433153e-04	 -2.45565444e-03
  3.77900000e+00	  3.24605061e-03	 -1.22489164e-03	 -1.04249112e-03	 -2.55616126e-03
  3.78900000e+00	  3.19006686e-03	 -1.53805664e-03	 -1.41929227e-03	 -2.84930110e-03
  3.79900000e+00	  3.06128422e-03	 -1.79078545e-03	 -1.58665895e-03	 -3.19989786e-03
  3.80900000e+00	  2.68954938e-03	 -2.15266769e-03	 -1.74695138e-03	 -3.39965791e-03
  3.81900000e+00	  2.41961191e-03	 -2.32092187e-03	 -1.97021254e-03	 -3.55965334e-03
  3.82900000e+00	  2.46893263e-03	 -2.43389923e-03	 -2.38601464e-03	 -3.95578184e-03
  3.83900000e+00	  2.29847377e-03	 -2.63295161e-03	 -2.46972238e-03	 -4.01841083e-03
  3.84900000e+00	  2.11703247e-03	 -2.92243645e-03	 -2.60848939e-03	 -4.36053150e-03
  3.85900000e+00	  1.99853450e-03	 -3.05445924e-03	 -2.80719838e-03	 -4.54635923e-03
  3.86900000e+00	  1.56491568e-03	 -3.13175599e-03	 -3.16048368e-03	 -4.86102823e-03
  3.87900000e+00	  1.47275686e-03	 -3.56653860e-03	 -3.43633061e-03	 -5.09977782e-03
  3.88900000e+00	  1.31155150e-03	 -3.66767581e-03	 -3.42010712e-03	 -5.23699356e-03
  3.89900000e+00	  1.38461924e-03	 -3.65224099e-03	 -3.81560684e-03	 -5.42502821e-03
  3.90900000e+00	  1.15874773e-03	 -3.90687894e-03	 -3.72561286e-03	 -5.52344815e-03
  3.91900000e+00	  9.11599958e-04	 -3.96616504e-03	 -4.00495313e-03	 -5.63550171e-03
  3.92900000e+00	  9.27063395e-04	 -4.14662305e-03	 -4.14861354e-03	 -5.80789222e-03
  3.93900000e+00	  7.25294371e-04	 -4.44115459e-03	 -4.35372971e-03	 -5.93106536e-03
  3.94900000e+00	  5.81230088e-04	 -4.35358697e-03	 -4.48420306e-03	 -5.95667919e-03
  3.95900000e+00	  6.37876584e-04	 -4.50166346e-03	 -4.52469437e-03	 -6.23359515e-03
  3.96900000e+00	  2.51392638e-04	 -4.74037887e-03	 -4.57257624e-03	 -5.95263637e-03
  3.97900000e+00	  2.06153717e-04	 -4.73232544e-03	 -4.61413613e-03	 -6.20998337e-03
  3.98900000e+00	  2.66466807e-04	 -4.84871762e-03	 -4.57074839e-03	 -6.19206862e-03
  3.99900000e+00	  1.93759547e-04	 -4.77253170e-03	 -4.69504603e-03	 -6.07557630e-03
  4.00900000e+00	  3.46271509e-04	 -4.79701982e-03	 -4.59632959e-03	 -6.21361784e-03
  4.01900000e+00	  3.10487328e-04	 -4.74914147e-03	 -4.60055721e-03	 -6.11449389e-03
  4.02900000e+00	  1.16101798e-04	 -4.70573136e-03	 -4.44402840e-03	 -5.97946949e-03
  4.03900000e+00	  2.47683584e-04	 -4.74460816e-03	 -4.59818860e-03	 -6.02450028e-03
  4.04900000e+00	  1.99179892e-04	 -4.64836040e-03	 -4.47792032e-03	 -5.89960502e-03
  4.05900000e+00	  2.24345213e-04	 -4.65315689e-03	 -4.44893795e-03	 -5.72632805e-03
  4.06900000e+00	  2.88120109e-04	 -4.52831701e-03	 -4.21563397e-03	 -5.57411306e-03
  4.07900000e+00	  3.69821225e-04	 -4.59664813e-03	 -4.24809257e-03	 -5.51448265e-03
  4.08900000e+00	  3.49877507e-04	 -4.43561802e-03	 -4.18688529e-03	 -5.30705889e-03
  4.09900000e+00	  4.92029035e-04	 -4.21381138e-03	 -3.99502308e-03	 -5.10503123e-03
  4.10900000e+00	  5.73211112e-04	 -4.11306640e-03	 -3.83858250e-03	 -5.16776474e-03
  4.11900000e+00	  6.39448170e-04	 -4.02816503e-03	 -3.73928000e-03	 -4.97685207e-03
  4.12900000e+00	  5.43712140e-04	 -3.82385790e-03	 -3.56266114e-03	 -4.69061161e-03
  4.13900000e+00	  8.92710134e-04	 -3.74292723e-03	 -3.43159796e-03	 -4.57989689e-03
  4.14900000e+00	  1.00825392e-03	 -3.59509434e-03	 -3.15018482e-03	 -4.38981272e-03
  4.15900000e+00	  1.26507797e-03	 -3.61119090e-03	 -3.05079502e-03	 -4.08876545e-03
  4.16900000e+00	  1.18119535e-03	 -3.50559803e-03	 -2.86969473e-03	 -3.91198694e-03
  4.17900000e+00	  1.32134138e-03	 -3.15207348e-03	 -2.67455156e-03	 -3.61834583e-03
  4.18900000e+00	  1.37785461e-03	 -3.10726654e-03	 -2.63882377e-03	 -3.56425265e-03
  4.19900000e+00	  1.46160115e-03	 -2.97648720e-03	 -2.41971862e-03	 -3.23705897e-03
  4.20900000e+00	  1.60741073e-03	 -2.66598765e-03	 -2.09071340e-03	 -3.08311716e-03
  4.21900000e+00	  1.79755366e-03	 -2.62723030e-03	 -1.97770510e-03	 -2.87594834e-03
  4.22900000e+00	  1.87147923e-03	 -2.56490230e-03	 -1.68433778e-03	 -2.78921847e-03
  4.23900000e+00	  1.97625380e-03	 -2.43381508e-03	 -1.71090808e-03	 -2.51261702e-03
  4.24900000e+00	  2.17590515e-03	 -2.17161767e-03	 -1.50681110e-03	 -2.35870132e-03
  4.25900000e+00	  2.21320571e-03	 -2.09759295e-03	 -1.39159133e-03	 -2.18739054e-03
  4.26900000e+00	  2.49198033e-03	 -1.79880572e-03	 -1.09125493e-03	 -1.88906664e-03
  4.27900000e+00	  2.64232470e-03	 -1.73310725e-03	 -1.01575580e-03	 -1.72233328e-03
  4.28900000e+00	  2.53587849e-03	 -1.73065698e-03	 -8.40191646e-04	 -1.73344792e-03
  4.29900000e+00	  2.70603219e-03	 -1.50783562e-03	 -8.62912042e-04	 -1.55581778e-03
  4.30900000e+00	  2.82776888e-03	 -1.49400030e-03	 -7.56444287e-04	 -1.44774989e-03
  4.31900000e+00	  2.94899222e-03	 -1.13825741e-03	 -5.35730017e-04	 -1.31706402e-03
  4.32900000e+00	  3.02129095e-03	 -1.17601430e-03	 -4.58458294e-04	 -1.23720834e-03
  4.33900000e+00	  3.15158692e-03	 -1.14118162e-03	 -3.95665275e-04	 -1.19027002e-03
  4.34900000e+00	  3.10811804e-03	 -1.08466403e-03	 -3.38959388e-04	 -9.46219246e-04
  4.35900000e+00	  3.16485373e-03	 -9.33850894e-04	 -2.08119543e-04	 -9.47458972e-04
  4.36900000e+00	  3.28135451e-03	 -7.64422912e-04	 -1.56286530e-04	 -1.01554429e-03
  4.37900000e+00	  3.37353805e-03	 -8.40196640e-04	 -3.51419543e-05	 -1.02523418e-03
  4.38900000e+00	  3.37528564e-03	 -8.44682754e-04	 -1.09521784e-04	 -8.65597661e-04
  4.39900000e+00	  3.42475261e-03	 -7.58482040e-04	 -1.33921019e-05	 -7.98362099e-04
  4.40900000e+00	  3.34424261e-03	 -7.19975173e-04	 -3.75082049e-05	 -7.72023695e-04
  4.41900000e+00	  3.35778127e-03	 -7.63563288e-04	 -4.90320213e-06	 -7.95505564e-04
  4.42900000e+00	  3.58094618e-03	 -6.62730825e-04	 -2.43545005e-05	 -7.83683585e-04
  4.43900000e+00	  3.38560315e-03	 -5.66156306e-04	 -1.06181634e-05	 -7.23958155e-04
  4.44900000e+00	  3.48681290e-03	 -6.81050275e-04	  5.56263012e-05	 -7.68974166e-04
  4.45900000e+00	  3.33284600e-03	 -6.60800401e-04	  3.91958916e-05	 -8.38735141e-04
  4.46900000e+00	  3.48605874e-03	 -7.16781771e-04	 -6.14777540e-05	 -8.35696964e-04
  4.47900000e+00	  3.31768036e-03	 -6.67946364e-04	  2.37860230e-05	 -9.66476505e-04
  4.48900000e+00	  3.31324357e-03	 -7.74198977e-04	 -5.58969886e-05	 -9.11450841e-04
  4.49900000e+00	  3.36958220e-03	 -8.74858073e-04	 -1.72140251e-04	 -8.67924047e-04
  4.50900000e+00	  3.34115211e-03	 -8.47699388e-04	 -7.79993243e-05	 -9.82971311e-04
  4.51900000e+00	  3.40997600e-03	 -9.24587574e-04	 -2.22855639e-04	 -1.03861498e-03
  4.52900000e+00	  3.19071313e-03	 -1.01964465e-03	 -2.89888350e-04	 -1.10445325e-03
  4.53900000e+00	  3.20829325e-03	 -9.96797353e-04	 -4.08581842e-04	 -1.30205378e-03
  4.54900000e+00	  3.17104278e-03	 -9.72996323e-04	 -3.22398821e-04	 -1.29465404e-03
  4.55900000e+00	  3.00722087e-03	 -1.19448412e-03	 -3.90498870e-04	 -1.31393450e-03
  4.56900000e+00	  3.09868308e-03	 -1.19776404e-03	 -6.78849476e-04	 -1.47820747e-03
  4.57900000e+00	  2.96125829e-03	 -1.20560453e-03	 -6.26872961e-04	 -1.51801484e-03
  4.58900000e+00	  2.85346038e-03	 -1.24855736e-03	 -6.10003966e-04	 -1.50556055e-03
  4.59900000e+00	  2.88077800e-03	 -1.27817994e-03	 -6.83979787e-04	 -1.69492451e-03
  4.60900000e+00	  3.03394610e-03	 -1.33981618e-03	 -8.06235949e-04	 -1.65826841e-03
  4.61900000e+00	  2.77619259e-03	 -1.38280169e-03	 -7.81007828e-04	 -1.77827456e-03
  4.62900000e+00	  2.72923259e-03	 -1.49970538e-03	 -7.53651648e-04	 -1.89699123e-03
  4.63900000e+00	  2.61200285e-03	 -1.58692549e-03	 -7.88744018e-04	 -1.85110413e-03
  4.64900000e+00	  2.63325815e-03	 -1.49514814e-03	 -1.11628696e-03	 -1.92584771e-03
  4.65900000e+00	  2.59825319e-03	 -1.69413280e-03	 -1.01454627e-03	 -2.00213391e-03
  4.66900000e+00	  2.46970893e-03	 -1.61724794e-03	 -1.04831717e-03	 -1.95789728e-03
  4.67900000e+00	  2.46813348e-03	 -1.61714125e-03	 -1.06573298e-03	 -2.13078353e-03
  4.68900000e+00	  2.50772776e-03	 -1.59855122e-03	 -1.14705643e-03	 -2.05740968e-03
  4.69900000e+00	  2.42027047e-03	 -1.62366762e-03	 -1.24779312e-03	 -1.96483009e-03
  4.70900000e+00	  2.38796799e-03	 -1.80628786e-03	 -1.22122541e-03	 -2.10359243e-03
  4.71900000e+00	  2.31704209e-03	 -1.80916253e-03	 -1.24297216e-03	 -2.06272360e-03
  4.72900000e+00	  2.27549520e-03	 -1.77294270e-03	 -1.27262863e-03	 -2.13461591e-03
  4.73900000e+00	  2.27320286e-03	 -1.87788302e-03	 -1.29740117e-03	 -2.26620612e-03
  4.74900000e+00	  2.41255080e-03	 -1.94405947e-03	 -1.24082767e-03	 -2.10618265e-03
  4.75900000e+00	  2.36552209e-03	 -1.85728533e-03	 -1.34717679e-03	 -2.13215732e-03
  4.76900000e+00	  2.13840027e-03	 -2.00465522e-03	 -1.25317876e-03	 -2.03543089e-03
  4.77900000e+00	  2.27471624e-03	 -1.93808525e-03	 -1.36037640e-03	 -2.15808971e-03
  4.78900000e+00	  2.16546212e-03	 -1.97813680e-03	 -1.36293921e-03	 -2.17601876e-03
  4.79900000e+00	  2.16576333e-03	 -1.97605532e-03	 -1.28992041e-03	 -2.09715365e-03
  4.80900000e+00	  2.26233687e-03	 -1.89064355e-03	 -1.22523391e-03	 -2.02712813e-03
  4.81900000e+00	  2.11888988e-03	 -2.04438459e-03	 -1.27807379e-03	 -2.04150577e-03
  4.82900000e+00	  2.10363283e-03	 -1.93559813e-03	 -1.29745991e-03	 -1.94213366e-03
  4.83900000e+00	  2.17141452e-03	 -1.82065562e-03	 -1.26753551e-03	 -1.94585019e-03
  4.84900000e+00	  2.18121630e-03	 -1.92699426e-03	 -1.00734299e-03	 -1.93410840e-03
  4.85900000e+00	  2.16981296e-03	 -1.89034886e-03	 -1.25821805e-03	 -1.81285450e-03
  4.86900000e+00	  2.32683766e-03	 -1.69561225e-03	 -1.06842326e-03	 -1.69197015e-03
  4.87900000e+00	  2.28141166e-03	 -1.79113660e-03	 -9.93223355e-04	 -1.76896051e-03
  4.88900000e+00	  2.26396053e-03	 -1.86095200e-03	 -1.12843677e-03	 -1.63302752e-03
  4.89900000e+00	  2.39311524e-03	 -1.65218709e-03	 -9.44595477e-04	 -1.57430901e-03
  4.90900000e+00	  2.40430466e-03	 -1.66997678e-03	 -9.12401087e-04	 -1.52851170e-03
  4.91900000e+00	  2.33555867e-03	 -1.60317598e-03	 -8.46278966e-04	 -1.59681246e-03
  4.92900000e+00	  2.38370903e-03	 -1.62200416e-03	 -7.70859833e-04	 -1.47835674e-03
  4.93900000e+00	  2.34533848e-03	 -1.62043964e-03	 -8.08744831e-04	 -1.55280265e-03
  4.94900000e+00	  2.40213227e-03	 -1.59365334e-03	 -8.03112825e-04	 -1.46251612e-03
  4.95900000e+00	  2.41701456e-03	 -1.40630821e-03	 -6.61506255e-04	 -1.38692126e-03
  4.96900000e+00	  2.52499003e-03	 -1.55667856e-03	 -5.87569233e-04	 -1.19442250e-03
  4.97900000e+00	  2.47295456e-03	 -1.40463095e-03	 -6.45167046e-04	 -1.15738664e-03
  4.98900000e+00	  2.53708017e-03	 -1.41172019e-03	 -5.94800882e-04	 -1.14911578e-03
  4.99900000e+00	  2.59233954e-03	 -1.38159150e-03	 -5.18785813e-04	 -1.02423750e-03
  5.00900000e+00	  2.58396127e-03	 -1.36699524e-03	 -5.59534772e-04	 -1.03816475e-03
# ################################################################################################################
# Table 4: Bridge function for the isomorph characterized by Gamma/Gamma_m = 0.23.
# ----------------------------------------------------------------------------------------------------------------
#	r/d		 kappa = 1.000		 kappa = 1.500		 kappa = 2.000		 kappa 2.500
#			 Gamma = 51.265          Gamma = 72.537          Gamma = 110.707         Gamma = 178.269
# ----------------------------------------------------------------------------------------------------------------
  1.90000000e-02	 -9.97007706e+00	 -9.50948321e+00	 -9.12012667e+00	 -8.93884926e+00
  2.90000000e-02	 -8.42485243e+00	 -8.98089165e+00	 -8.44676619e+00	 -8.90617072e+00
  3.90000000e-02	 -8.46772646e+00	 -8.43238431e+00	 -8.63543388e+00	 -8.86401241e+00
  4.90000000e-02	 -8.72489988e+00	 -8.63387284e+00	 -9.29594994e+00	 -8.85783467e+00
  5.90000000e-02	 -8.32851109e+00	 -8.60896734e+00	 -8.49969851e+00	 -8.42873924e+00
  6.90000000e-02	 -8.34509259e+00	 -8.84555938e+00	 -8.65972312e+00	 -8.82149037e+00
  7.90000000e-02	 -8.18895704e+00	 -8.68046320e+00	 -8.56271547e+00	 -8.44953533e+00
  8.90000000e-02	 -8.34950953e+00	 -8.55739564e+00	 -8.50499972e+00	 -8.60628867e+00
  9.90000000e-02	 -8.34215417e+00	 -8.58532891e+00	 -8.56663068e+00	 -8.42166902e+00
  1.09000000e-01	 -8.22037387e+00	 -8.49041972e+00	 -8.70486303e+00	 -8.45336116e+00
  1.19000000e-01	 -8.17430619e+00	 -8.39277791e+00	 -8.53004349e+00	 -8.46852567e+00
  1.29000000e-01	 -8.20793531e+00	 -8.36783879e+00	 -8.50547356e+00	 -8.45168458e+00
  1.39000000e-01	 -8.27327862e+00	 -8.36108022e+00	 -8.38630814e+00	 -8.56453999e+00
  1.49000000e-01	 -8.07739553e+00	 -8.29986854e+00	 -8.45013396e+00	 -8.40889358e+00
  1.59000000e-01	 -8.10114945e+00	 -8.29466650e+00	 -8.49799161e+00	 -8.48146904e+00
  1.69000000e-01	 -8.06852558e+00	 -8.22580146e+00	 -8.35778318e+00	 -8.34348715e+00
  1.79000000e-01	 -7.97012247e+00	 -8.27016934e+00	 -8.39015399e+00	 -8.23841554e+00
  1.89000000e-01	 -8.01348165e+00	 -8.16398724e+00	 -8.38539140e+00	 -8.19282285e+00
  1.99000000e-01	 -7.94417547e+00	 -8.19867518e+00	 -8.21182974e+00	 -8.29485782e+00
  2.09000000e-01	 -7.91104023e+00	 -8.11745666e+00	 -8.17695117e+00	 -8.21596119e+00
  2.19000000e-01	 -7.84324600e+00	 -8.06494545e+00	 -8.06210893e+00	 -8.14559997e+00
  2.29000000e-01	 -7.84153605e+00	 -8.07220534e+00	 -8.14727029e+00	 -8.06600015e+00
  2.39000000e-01	 -7.77675804e+00	 -8.00878421e+00	 -8.00457330e+00	 -8.00358048e+00
  2.49000000e-01	 -7.71884542e+00	 -7.85323111e+00	 -7.96005934e+00	 -7.95905786e+00
  2.59000000e-01	 -7.70255232e+00	 -7.87541737e+00	 -7.95590689e+00	 -7.93461180e+00
  2.69000000e-01	 -7.56767139e+00	 -7.78226652e+00	 -7.87198297e+00	 -7.90395543e+00
  2.79000000e-01	 -7.55532079e+00	 -7.78865736e+00	 -7.91059404e+00	 -7.83533500e+00
  2.89000000e-01	 -7.49531502e+00	 -7.69687031e+00	 -7.78762344e+00	 -7.75930888e+00
  2.99000000e-01	 -7.41139613e+00	 -7.64401265e+00	 -7.76650527e+00	 -7.71763344e+00
  3.09000000e-01	 -7.37740682e+00	 -7.62230083e+00	 -7.69108754e+00	 -7.66145493e+00
  3.19000000e-01	 -7.33899073e+00	 -7.47638899e+00	 -7.58146356e+00	 -7.60458795e+00
  3.29000000e-01	 -7.33059789e+00	 -7.52290092e+00	 -7.55497799e+00	 -7.54307246e+00
  3.39000000e-01	 -7.19862103e+00	 -7.35094948e+00	 -7.50975384e+00	 -7.43319192e+00
  3.49000000e-01	 -7.21506409e+00	 -7.37216595e+00	 -7.44401272e+00	 -7.38450595e+00
  3.59000000e-01	 -7.10658570e+00	 -7.27911104e+00	 -7.39664886e+00	 -7.34615187e+00
  3.69000000e-01	 -7.08025710e+00	 -7.19311962e+00	 -7.32647747e+00	 -7.25956613e+00
  3.79000000e-01	 -7.01041282e+00	 -7.13708307e+00	 -7.24517337e+00	 -7.19381524e+00
  3.89000000e-01	 -6.93118927e+00	 -7.09282737e+00	 -7.11037605e+00	 -7.13654550e+00
  3.99000000e-01	 -6.80814982e+00	 -7.03604724e+00	 -7.10666810e+00	 -7.04109105e+00
  4.09000000e-01	 -6.77178916e+00	 -6.98352568e+00	 -7.06557957e+00	 -7.03188329e+00
  4.19000000e-01	 -6.73461735e+00	 -6.88235557e+00	 -6.94668382e+00	 -6.93159731e+00
  4.29000000e-01	 -6.62572587e+00	 -6.77747281e+00	 -6.87726981e+00	 -6.85562211e+00
  4.39000000e-01	 -6.60076541e+00	 -6.71940604e+00	 -6.82138213e+00	 -6.76568759e+00
  4.49000000e-01	 -6.51782077e+00	 -6.69370684e+00	 -6.76090220e+00	 -6.69867541e+00
  4.59000000e-01	 -6.45983576e+00	 -6.58999717e+00	 -6.68650971e+00	 -6.64658612e+00
  4.69000000e-01	 -6.37182991e+00	 -6.53074069e+00	 -6.57905980e+00	 -6.56245012e+00
  4.79000000e-01	 -6.29491643e+00	 -6.46895847e+00	 -6.51580294e+00	 -6.47558401e+00
  4.89000000e-01	 -6.23161900e+00	 -6.37220630e+00	 -6.43210705e+00	 -6.44150316e+00
  4.99000000e-01	 -6.18643494e+00	 -6.31702216e+00	 -6.38231329e+00	 -6.33033612e+00
  5.09000000e-01	 -6.09094972e+00	 -6.24151966e+00	 -6.31704813e+00	 -6.29638401e+00
  5.19000000e-01	 -5.99738397e+00	 -6.17750606e+00	 -6.21642275e+00	 -6.17077806e+00
  5.29000000e-01	 -5.92951678e+00	 -6.06338770e+00	 -6.14918368e+00	 -6.14859003e+00
  5.39000000e-01	 -5.85281469e+00	 -6.02060487e+00	 -6.05506569e+00	 -6.05486952e+00
  5.49000000e-01	 -5.79402053e+00	 -5.93402750e+00	 -6.00729567e+00	 -5.98907005e+00
  5.59000000e-01	 -5.73865428e+00	 -5.86167464e+00	 -5.93039942e+00	 -5.90078122e+00
  5.69000000e-01	 -5.63035528e+00	 -5.78589004e+00	 -5.82468619e+00	 -5.83888465e+00
  5.79000000e-01	 -5.57034525e+00	 -5.71766295e+00	 -5.76687323e+00	 -5.75063596e+00
  5.89000000e-01	 -5.50547193e+00	 -5.62017645e+00	 -5.71485310e+00	 -5.65589043e+00
  5.99000000e-01	 -5.40726988e+00	 -5.53987523e+00	 -5.60696082e+00	 -5.58339016e+00
  6.09000000e-01	 -5.33245415e+00	 -5.49686535e+00	 -5.55012852e+00	 -5.48358936e+00
  6.19000000e-01	 -5.26872719e+00	 -5.37350688e+00	 -5.44925177e+00	 -5.45160060e+00
  6.29000000e-01	 -5.17816232e+00	 -5.31312252e+00	 -5.37511255e+00	 -5.30957047e+00
  6.39000000e-01	 -5.11868295e+00	 -5.24137162e+00	 -5.28979524e+00	 -5.26953991e+00
  6.49000000e-01	 -5.05297898e+00	 -5.17312034e+00	 -5.22428521e+00	 -5.20114932e+00
  6.59000000e-01	 -4.96292933e+00	 -5.10592702e+00	 -5.14075747e+00	 -5.15015941e+00
  6.69000000e-01	 -4.91204225e+00	 -5.01281685e+00	 -5.07417779e+00	 -5.03676342e+00
  6.79000000e-01	 -4.81046470e+00	 -4.96601401e+00	 -5.00788942e+00	 -4.98377792e+00
  6.89000000e-01	 -4.73775420e+00	 -4.83392801e+00	 -4.93805007e+00	 -4.91188478e+00
  6.99000000e-01	 -4.65728751e+00	 -4.80288724e+00	 -4.84612441e+00	 -4.82568054e+00
  7.09000000e-01	 -4.59643827e+00	 -4.72436147e+00	 -4.76371133e+00	 -4.73870662e+00
  7.19000000e-01	 -4.51993909e+00	 -4.64100019e+00	 -4.69143428e+00	 -4.67170044e+00
  7.29000000e-01	 -4.44467679e+00	 -4.56772465e+00	 -4.60943687e+00	 -4.59597272e+00
  7.39000000e-01	 -4.37262753e+00	 -4.49185289e+00	 -4.54608005e+00	 -4.51232339e+00
  7.49000000e-01	 -4.29265233e+00	 -4.40752056e+00	 -4.46316730e+00	 -4.44437625e+00
  7.59000000e-01	 -4.22399048e+00	 -4.33604615e+00	 -4.40406200e+00	 -4.39190960e+00
  7.69000000e-01	 -4.16365773e+00	 -4.26831673e+00	 -4.31880201e+00	 -4.31633650e+00
  7.79000000e-01	 -4.08226474e+00	 -4.19611585e+00	 -4.25244627e+00	 -4.23268469e+00
  7.89000000e-01	 -3.99512380e+00	 -4.11758772e+00	 -4.16325093e+00	 -4.16734861e+00
  7.99000000e-01	 -3.93223620e+00	 -4.03280711e+00	 -4.10883943e+00	 -4.09562353e+00
  8.09000000e-01	 -3.86536740e+00	 -3.97548854e+00	 -4.03501556e+00	 -4.02223062e+00
  8.19000000e-01	 -3.79887249e+00	 -3.91009830e+00	 -3.96013386e+00	 -3.95294098e+00
  8.29000000e-01	 -3.71638867e+00	 -3.84439994e+00	 -3.89136541e+00	 -3.87389944e+00
  8.39000000e-01	 -3.64345538e+00	 -3.76558833e+00	 -3.82852057e+00	 -3.80289900e+00
  8.49000000e-01	 -3.57845280e+00	 -3.67575944e+00	 -3.72582869e+00	 -3.75881037e+00
  8.59000000e-01	 -3.53089436e+00	 -3.61460222e+00	 -3.67093509e+00	 -3.66523186e+00
  8.69000000e-01	 -3.43259394e+00	 -3.54589452e+00	 -3.61221756e+00	 -3.58675895e+00
  8.79000000e-01	 -3.35798069e+00	 -3.47363211e+00	 -3.53046461e+00	 -3.53976505e+00
  8.89000000e-01	 -3.32113343e+00	 -3.41076263e+00	 -3.46864432e+00	 -3.46532065e+00
  8.99000000e-01	 -3.22931121e+00	 -3.36160668e+00	 -3.40813495e+00	 -3.39894924e+00
  9.09000000e-01	 -3.18584452e+00	 -3.30066661e+00	 -3.32704090e+00	 -3.32652397e+00
  9.19000000e-01	 -3.10492649e+00	 -3.20541818e+00	 -3.27162542e+00	 -3.25777638e+00
  9.29000000e-01	 -3.03503701e+00	 -3.14820969e+00	 -3.19101708e+00	 -3.20034262e+00
  9.39000000e-01	 -2.97274542e+00	 -3.09203533e+00	 -3.12848811e+00	 -3.12551219e+00
  9.49000000e-01	 -2.91809936e+00	 -3.02780014e+00	 -3.05788467e+00	 -3.05845203e+00
  9.59000000e-01	 -2.83812600e+00	 -2.94278642e+00	 -3.01103390e+00	 -3.00990603e+00
  9.69000000e-01	 -2.77150623e+00	 -2.88218132e+00	 -2.92604994e+00	 -2.93632739e+00
  9.79000000e-01	 -2.72725570e+00	 -2.81718758e+00	 -2.87097916e+00	 -2.86701472e+00
  9.89000000e-01	 -2.66490528e+00	 -2.74946449e+00	 -2.80480933e+00	 -2.80139944e+00
  9.99000000e-01	 -2.59558080e+00	 -2.68565785e+00	 -2.74480175e+00	 -2.75378205e+00
  1.00900000e+00	 -2.54431556e+00	 -2.64063301e+00	 -2.68895818e+00	 -2.70240508e+00
  1.01900000e+00	 -2.48249257e+00	 -2.56960952e+00	 -2.61074073e+00	 -2.62552202e+00
  1.02900000e+00	 -2.43500850e+00	 -2.51608377e+00	 -2.55096371e+00	 -2.56913606e+00
  1.03900000e+00	 -2.35479961e+00	 -2.45684254e+00	 -2.51218665e+00	 -2.50882138e+00
  1.04900000e+00	 -2.29061083e+00	 -2.37335882e+00	 -2.43438101e+00	 -2.45856347e+00
  1.05900000e+00	 -2.24896820e+00	 -2.33761536e+00	 -2.38699424e+00	 -2.39604970e+00
  1.06900000e+00	 -2.19211204e+00	 -2.26152520e+00	 -2.32589559e+00	 -2.33707716e+00
  1.07900000e+00	 -2.13760087e+00	 -2.22306599e+00	 -2.27990029e+00	 -2.28163613e+00
  1.08900000e+00	 -2.07470673e+00	 -2.18118786e+00	 -2.20152123e+00	 -2.22961691e+00
  1.09900000e+00	 -2.04128549e+00	 -2.10040752e+00	 -2.16612589e+00	 -2.17065456e+00
  1.10900000e+00	 -1.96717368e+00	 -2.05194628e+00	 -2.10506798e+00	 -2.10801261e+00
  1.11900000e+00	 -1.92969068e+00	 -1.98631341e+00	 -2.05042250e+00	 -2.06012847e+00
  1.12900000e+00	 -1.87806342e+00	 -1.92861514e+00	 -2.00164307e+00	 -1.99664235e+00
  1.13900000e+00	 -1.81437737e+00	 -1.88981312e+00	 -1.94219527e+00	 -1.96072410e+00
  1.14900000e+00	 -1.77219947e+00	 -1.85411690e+00	 -1.89014386e+00	 -1.90729650e+00
  1.15900000e+00	 -1.71279355e+00	 -1.78562854e+00	 -1.83813713e+00	 -1.85391700e+00
  1.16900000e+00	 -1.66134669e+00	 -1.73777520e+00	 -1.78758177e+00	 -1.80739012e+00
  1.17900000e+00	 -1.63026532e+00	 -1.68872578e+00	 -1.73284564e+00	 -1.75505718e+00
  1.18900000e+00	 -1.56342127e+00	 -1.64290021e+00	 -1.68006360e+00	 -1.71448775e+00
  1.19900000e+00	 -1.51699358e+00	 -1.59785660e+00	 -1.64429476e+00	 -1.65358118e+00
  1.20900000e+00	 -1.48039343e+00	 -1.55104197e+00	 -1.59167487e+00	 -1.60632032e+00
  1.21900000e+00	 -1.43220298e+00	 -1.50576616e+00	 -1.54525633e+00	 -1.56481701e+00
  1.22900000e+00	 -1.38086435e+00	 -1.46428656e+00	 -1.49542245e+00	 -1.51902596e+00
  1.23900000e+00	 -1.33828814e+00	 -1.40584805e+00	 -1.45820704e+00	 -1.46371445e+00
  1.24900000e+00	 -1.30198140e+00	 -1.35859497e+00	 -1.41008519e+00	 -1.42060533e+00
  1.25900000e+00	 -1.25901465e+00	 -1.32166775e+00	 -1.36541551e+00	 -1.38085414e+00
  1.26900000e+00	 -1.21759564e+00	 -1.27974477e+00	 -1.32273479e+00	 -1.33836003e+00
  1.27900000e+00	 -1.17759423e+00	 -1.23641156e+00	 -1.28006318e+00	 -1.29523761e+00
  1.28900000e+00	 -1.13724429e+00	 -1.19617023e+00	 -1.23804628e+00	 -1.25424452e+00
  1.29900000e+00	 -1.09827132e+00	 -1.15553513e+00	 -1.19722393e+00	 -1.21344378e+00
  1.30900000e+00	 -1.06008390e+00	 -1.11647613e+00	 -1.15754560e+00	 -1.17399411e+00
  1.31900000e+00	 -1.02203984e+00	 -1.07774514e+00	 -1.11796580e+00	 -1.13361919e+00
  1.32900000e+00	 -9.85304770e-01	 -1.03969231e+00	 -1.07950971e+00	 -1.09578796e+00
  1.33900000e+00	 -9.50141802e-01	 -1.00247903e+00	 -1.04183537e+00	 -1.05788017e+00
  1.34900000e+00	 -9.14689065e-01	 -9.66939386e-01	 -1.00521102e+00	 -1.02054084e+00
  1.35900000e+00	 -8.80034909e-01	 -9.31041161e-01	 -9.68241661e-01	 -9.83862767e-01
  1.36900000e+00	 -8.46873973e-01	 -8.96073366e-01	 -9.32557204e-01	 -9.49013788e-01
  1.37900000e+00	 -8.13836538e-01	 -8.61874709e-01	 -8.98232153e-01	 -9.14033302e-01
  1.38900000e+00	 -7.81075928e-01	 -8.28859609e-01	 -8.64252693e-01	 -8.80443903e-01
  1.39900000e+00	 -7.50732673e-01	 -7.95946106e-01	 -8.31566555e-01	 -8.47195385e-01
  1.40900000e+00	 -7.19204456e-01	 -7.64497777e-01	 -7.98805888e-01	 -8.14235526e-01
  1.41900000e+00	 -6.89843775e-01	 -7.33141219e-01	 -7.67201253e-01	 -7.82778221e-01
  1.42900000e+00	 -6.60418437e-01	 -7.03184327e-01	 -7.36455141e-01	 -7.51811145e-01
  1.43900000e+00	 -6.31625298e-01	 -6.73677028e-01	 -7.06213323e-01	 -7.21418563e-01
  1.44900000e+00	 -6.04696619e-01	 -6.44844505e-01	 -6.76855946e-01	 -6.91927195e-01
  1.45900000e+00	 -5.77293754e-01	 -6.17463998e-01	 -6.48191384e-01	 -6.62932425e-01
  1.46900000e+00	 -5.51458441e-01	 -5.89631317e-01	 -6.20130468e-01	 -6.35081493e-01
  1.47900000e+00	 -5.25960131e-01	 -5.63258113e-01	 -5.93461443e-01	 -6.07574488e-01
  1.48900000e+00	 -5.01092824e-01	 -5.37517740e-01	 -5.66648508e-01	 -5.80774934e-01
  1.49900000e+00	 -4.76995922e-01	 -5.12041520e-01	 -5.40896186e-01	 -5.54869478e-01
  1.50900000e+00	 -4.53675504e-01	 -4.88147609e-01	 -5.15979810e-01	 -5.29814065e-01
  1.51900000e+00	 -4.30999401e-01	 -4.64319217e-01	 -4.91584967e-01	 -5.05328805e-01
  1.52900000e+00	 -4.09059815e-01	 -4.41574927e-01	 -4.67990149e-01	 -4.81282898e-01
  1.53900000e+00	 -3.87485706e-01	 -4.19205094e-01	 -4.44864584e-01	 -4.58565910e-01
  1.54900000e+00	 -3.67307060e-01	 -3.97761314e-01	 -4.22914396e-01	 -4.36026147e-01
  1.55900000e+00	 -3.47085918e-01	 -3.76707698e-01	 -4.01558525e-01	 -4.14365504e-01
  1.56900000e+00	 -3.28157486e-01	 -3.56497701e-01	 -3.80703109e-01	 -3.93131467e-01
  1.57900000e+00	 -3.09531750e-01	 -3.37241757e-01	 -3.60655362e-01	 -3.73191121e-01
  1.58900000e+00	 -2.91494812e-01	 -3.18048147e-01	 -3.41140464e-01	 -3.52981825e-01
  1.59900000e+00	 -2.74224006e-01	 -2.99781664e-01	 -3.22188332e-01	 -3.34229712e-01
  1.60900000e+00	 -2.57478780e-01	 -2.82604245e-01	 -3.04208445e-01	 -3.15753214e-01
  1.61900000e+00	 -2.41392150e-01	 -2.65500202e-01	 -2.86669257e-01	 -2.97732383e-01
  1.62900000e+00	 -2.25608320e-01	 -2.49237879e-01	 -2.69543711e-01	 -2.80658554e-01
  1.63900000e+00	 -2.10929575e-01	 -2.33657778e-01	 -2.53384588e-01	 -2.64174858e-01
  1.64900000e+00	 -1.96706687e-01	 -2.17890459e-01	 -2.37819862e-01	 -2.47961133e-01
  1.65900000e+00	 -1.83121690e-01	 -2.03784787e-01	 -2.22618565e-01	 -2.33007212e-01
  1.66900000e+00	 -1.69867212e-01	 -1.90094461e-01	 -2.08062896e-01	 -2.18152598e-01
  1.67900000e+00	 -1.57088209e-01	 -1.76646124e-01	 -1.94229812e-01	 -2.04129398e-01
  1.68900000e+00	 -1.45236158e-01	 -1.63706745e-01	 -1.80799317e-01	 -1.90568155e-01
  1.69900000e+00	 -1.33752806e-01	 -1.51717278e-01	 -1.68141697e-01	 -1.77577601e-01
  1.70900000e+00	 -1.22958308e-01	 -1.40005786e-01	 -1.56204255e-01	 -1.65106566e-01
  1.71900000e+00	 -1.12128948e-01	 -1.28891409e-01	 -1.44323335e-01	 -1.52934109e-01
  1.72900000e+00	 -1.02265952e-01	 -1.18082205e-01	 -1.33286814e-01	 -1.41781782e-01
  1.73900000e+00	 -9.31015801e-02	 -1.08040621e-01	 -1.22608262e-01	 -1.30764427e-01
  1.74900000e+00	 -8.38598318e-02	 -9.85395044e-02	 -1.12858805e-01	 -1.20778403e-01
  1.75900000e+00	 -7.53945037e-02	 -8.92434760e-02	 -1.03122160e-01	 -1.10795788e-01
  1.76900000e+00	 -6.72720251e-02	 -8.10530326e-02	 -9.39667184e-02	 -1.01421437e-01
  1.77900000e+00	 -5.93645034e-02	 -7.28458608e-02	 -8.53115911e-02	 -9.26413922e-02
  1.78900000e+00	 -5.23729038e-02	 -6.47293144e-02	 -7.75052632e-02	 -8.45441537e-02
  1.79900000e+00	 -4.59529874e-02	 -5.77221932e-02	 -6.95031594e-02	 -7.62840908e-02
  1.80900000e+00	 -3.91721644e-02	 -5.06555333e-02	 -6.23478776e-02	 -6.87793731e-02
  1.81900000e+00	 -3.36286644e-02	 -4.44963745e-02	 -5.55196664e-02	 -6.17644092e-02
  1.82900000e+00	 -2.79408565e-02	 -3.82974405e-02	 -4.93801274e-02	 -5.55585549e-02
  1.83900000e+00	 -2.28920159e-02	 -3.28410298e-02	 -4.32726453e-02	 -4.91215842e-02
  1.84900000e+00	 -1.79242527e-02	 -2.75598170e-02	 -3.78755509e-02	 -4.33706866e-02
  1.85900000e+00	 -1.37020093e-02	 -2.27420489e-02	 -3.25415523e-02	 -3.82701649e-02
  1.86900000e+00	 -9.54336494e-03	 -1.83802357e-02	 -2.75166017e-02	 -3.31437303e-02
  1.87900000e+00	 -5.86782945e-03	 -1.41147931e-02	 -2.30171563e-02	 -2.86893130e-02
  1.88900000e+00	 -2.00751222e-03	 -1.05874514e-02	 -1.91168412e-02	 -2.41541318e-02
  1.89900000e+00	  8.85774463e-04	 -6.81813594e-03	 -1.53876653e-02	 -2.03505279e-02
  1.90900000e+00	  3.80392530e-03	 -3.65178168e-03	 -1.22175988e-02	 -1.65117424e-02
  1.91900000e+00	  6.53032709e-03	 -6.58950072e-04	 -8.47600154e-03	 -1.35720673e-02
  1.92900000e+00	  8.38248820e-03	  1.63109318e-03	 -5.77711778e-03	 -1.06130250e-02
  1.93900000e+00	  1.05142904e-02	  4.09633203e-03	 -3.32916105e-03	 -7.60768045e-03
  1.94900000e+00	  1.25361533e-02	  6.26828308e-03	 -1.00510011e-03	 -5.18339778e-03
  1.95900000e+00	  1.38013816e-02	  7.89298066e-03	  9.49734349e-04	 -3.11876535e-03
  1.96900000e+00	  1.54842888e-02	  9.70874065e-03	  2.44242900e-03	 -9.81469207e-04
  1.97900000e+00	  1.62637188e-02	  1.05815727e-02	  4.01562838e-03	  4.93568965e-04
  1.98900000e+00	  1.73080019e-02	  1.19146250e-02	  5.48393983e-03	  1.79605964e-03
  1.99900000e+00	  1.78314161e-02	  1.28094925e-02	  6.66139123e-03	  3.09780844e-03
  2.00900000e+00	  1.84786953e-02	  1.34268783e-02	  7.30115510e-03	  3.71713760e-03
  2.01900000e+00	  1.87190199e-02	  1.41116182e-02	  8.29755734e-03	  4.58976665e-03
  2.02900000e+00	  1.88833785e-02	  1.42145019e-02	  8.68401826e-03	  5.46212792e-03
  2.03900000e+00	  1.91760214e-02	  1.47029734e-02	  9.16694152e-03	  5.95158366e-03
  2.04900000e+00	  1.91588338e-02	  1.46797531e-02	  9.21556201e-03	  6.33495264e-03
  2.05900000e+00	  1.88301827e-02	  1.43425536e-02	  9.13597053e-03	  6.22427897e-03
  2.06900000e+00	  1.82664899e-02	  1.42588061e-02	  9.32721853e-03	  5.98264821e-03
  2.07900000e+00	  1.78337770e-02	  1.38717274e-02	  8.93224678e-03	  6.00064035e-03
  2.08900000e+00	  1.74291466e-02	  1.36964299e-02	  8.52978516e-03	  5.64275751e-03
  2.09900000e+00	  1.68874712e-02	  1.27500998e-02	  8.13598189e-03	  5.29120582e-03
  2.10900000e+00	  1.60112423e-02	  1.23961422e-02	  7.59643104e-03	  4.78922365e-03
  2.11900000e+00	  1.49403432e-02	  1.16441182e-02	  6.43324692e-03	  4.31829894e-03
  2.12900000e+00	  1.41725796e-02	  1.07340833e-02	  5.78808042e-03	  3.71321496e-03
  2.13900000e+00	  1.29609921e-02	  9.95561661e-03	  5.18865959e-03	  2.88159555e-03
  2.14900000e+00	  1.22871178e-02	  8.72732240e-03	  4.51007761e-03	  2.25109944e-03
  2.15900000e+00	  1.12384052e-02	  7.87249961e-03	  3.47036006e-03	  1.31841104e-03
  2.16900000e+00	  9.98734620e-03	  7.02001967e-03	  2.57843613e-03	  3.91617586e-04
  2.17900000e+00	  8.78133696e-03	  5.87018866e-03	  1.64676949e-03	 -5.95309713e-04
  2.18900000e+00	  8.05516759e-03	  4.74824346e-03	  6.37288157e-04	 -1.58424225e-03
  2.19900000e+00	  6.83093798e-03	  3.50014385e-03	 -2.85990368e-04	 -2.74913503e-03
  2.20900000e+00	  5.86142583e-03	  2.42570669e-03	 -1.40299251e-03	 -3.55557539e-03
  2.21900000e+00	  4.58391437e-03	  1.25673143e-03	 -2.70864605e-03	 -4.56842018e-03
  2.22900000e+00	  3.28076587e-03	  3.19588290e-04	 -3.50666219e-03	 -5.55954308e-03
  2.23900000e+00	  2.13545477e-03	 -8.12874329e-04	 -4.57255216e-03	 -6.81853473e-03
  2.24900000e+00	  1.31966122e-03	 -1.95126584e-03	 -5.71294663e-03	 -7.47246662e-03
  2.25900000e+00	  1.93387951e-05	 -3.03074108e-03	 -6.58588322e-03	 -8.83050592e-03
  2.26900000e+00	 -1.01383232e-03	 -4.18272508e-03	 -7.93480405e-03	 -9.74156412e-03
  2.27900000e+00	 -2.16910072e-03	 -5.10677041e-03	 -8.52856464e-03	 -1.06377357e-02
  2.28900000e+00	 -2.93954268e-03	 -6.19211113e-03	 -9.40416865e-03	 -1.14260775e-02
  2.29900000e+00	 -3.93610933e-03	 -6.79079723e-03	 -1.04594803e-02	 -1.24278921e-02
  2.30900000e+00	 -4.81828823e-03	 -7.93837711e-03	 -1.14224255e-02	 -1.30561725e-02
  2.31900000e+00	 -5.60035794e-03	 -8.82924221e-03	 -1.22382151e-02	 -1.41008470e-02
  2.32900000e+00	 -6.49848525e-03	 -9.40716557e-03	 -1.30611437e-02	 -1.46283847e-02
  2.33900000e+00	 -7.22993892e-03	 -1.02555854e-02	 -1.38541061e-02	 -1.53192970e-02
  2.34900000e+00	 -8.04020593e-03	 -1.11599778e-02	 -1.41946847e-02	 -1.55165834e-02
  2.35900000e+00	 -8.89460291e-03	 -1.19029409e-02	 -1.45858553e-02	 -1.64260932e-02
  2.36900000e+00	 -9.42308044e-03	 -1.21168467e-02	 -1.51897538e-02	 -1.69418790e-02
  2.37900000e+00	 -1.01598507e-02	 -1.29815279e-02	 -1.59534821e-02	 -1.74042169e-02
  2.38900000e+00	 -1.04973866e-02	 -1.32193854e-02	 -1.64799725e-02	 -1.77118460e-02
  2.39900000e+00	 -1.13936993e-02	 -1.37116588e-02	 -1.62798387e-02	 -1.80059272e-02
  2.40900000e+00	 -1.13375368e-02	 -1.41636794e-02	 -1.68163608e-02	 -1.81555021e-02
  2.41900000e+00	 -1.17583349e-02	 -1.43903555e-02	 -1.70455637e-02	 -1.80151091e-02
  2.42900000e+00	 -1.18801978e-02	 -1.45440965e-02	 -1.74232715e-02	 -1.83467543e-02
  2.43900000e+00	 -1.22605211e-02	 -1.47252403e-02	 -1.74733279e-02	 -1.86170625e-02
  2.44900000e+00	 -1.24347988e-02	 -1.49277660e-02	 -1.76332569e-02	 -1.83687929e-02
  2.45900000e+00	 -1.26710920e-02	 -1.49414549e-02	 -1.76790896e-02	 -1.83313647e-02
  2.46900000e+00	 -1.27151383e-02	 -1.49499243e-02	 -1.74907113e-02	 -1.82282012e-02
  2.47900000e+00	 -1.26920772e-02	 -1.48520107e-02	 -1.71261783e-02	 -1.80530635e-02
  2.48900000e+00	 -1.25502857e-02	 -1.49780910e-02	 -1.70542834e-02	 -1.80401755e-02
  2.49900000e+00	 -1.26283854e-02	 -1.46293756e-02	 -1.69127683e-02	 -1.75238137e-02
  2.50900000e+00	 -1.25383661e-02	 -1.47076928e-02	 -1.66291016e-02	 -1.72840730e-02
  2.51900000e+00	 -1.22940074e-02	 -1.43500435e-02	 -1.63559860e-02	 -1.69271913e-02
  2.52900000e+00	 -1.18036999e-02	 -1.39323196e-02	 -1.58856315e-02	 -1.64501035e-02
  2.53900000e+00	 -1.19165240e-02	 -1.38187220e-02	 -1.56628991e-02	 -1.59123305e-02
  2.54900000e+00	 -1.18624608e-02	 -1.36049494e-02	 -1.52278976e-02	 -1.55499523e-02
  2.55900000e+00	 -1.12628315e-02	 -1.30444324e-02	 -1.46534928e-02	 -1.50526174e-02
  2.56900000e+00	 -1.09894803e-02	 -1.24025398e-02	 -1.41671798e-02	 -1.45075408e-02
  2.57900000e+00	 -1.08396634e-02	 -1.21503292e-02	 -1.39543024e-02	 -1.35655862e-02
  2.58900000e+00	 -1.03031454e-02	 -1.17272418e-02	 -1.29877500e-02	 -1.31232226e-02
  2.59900000e+00	 -1.00126335e-02	 -1.10942804e-02	 -1.25582687e-02	 -1.24559747e-02
  2.60900000e+00	 -9.43742156e-03	 -1.07068923e-02	 -1.20659111e-02	 -1.20022105e-02
  2.61900000e+00	 -9.04632330e-03	 -1.03039485e-02	 -1.13317102e-02	 -1.11622102e-02
  2.62900000e+00	 -8.16714523e-03	 -9.61724906e-03	 -1.07856138e-02	 -1.03944603e-02
  2.63900000e+00	 -8.16692075e-03	 -9.17004098e-03	 -1.01716143e-02	 -9.89919396e-03
  2.64900000e+00	 -7.37046629e-03	 -8.63363827e-03	 -9.80955252e-03	 -9.14250034e-03
  2.65900000e+00	 -7.16445152e-03	 -8.25517963e-03	 -8.65360567e-03	 -8.51933241e-03
  2.66900000e+00	 -6.72700327e-03	 -7.53082863e-03	 -8.44573842e-03	 -8.04015013e-03
  2.67900000e+00	 -6.24618819e-03	 -7.20392450e-03	 -7.84691170e-03	 -7.22908110e-03
  2.68900000e+00	 -5.85630036e-03	 -6.77331826e-03	 -7.21904543e-03	 -6.65805703e-03
  2.69900000e+00	 -5.22652059e-03	 -6.09602966e-03	 -6.58303396e-03	 -6.14930133e-03
  2.70900000e+00	 -4.72575936e-03	 -5.76042606e-03	 -5.93997054e-03	 -5.67358691e-03
  2.71900000e+00	 -4.22296688e-03	 -5.23834915e-03	 -5.41763272e-03	 -4.95780503e-03
  2.72900000e+00	 -3.89102179e-03	 -4.78159483e-03	 -4.94154964e-03	 -4.33635337e-03
  2.73900000e+00	 -3.51316943e-03	 -4.21070052e-03	 -4.74644307e-03	 -3.81898845e-03
  2.74900000e+00	 -3.21151177e-03	 -3.72379032e-03	 -4.26138287e-03	 -3.60738970e-03
  2.75900000e+00	 -2.84891350e-03	 -3.17993286e-03	 -3.57726074e-03	 -3.06678856e-03
  2.76900000e+00	 -2.18482526e-03	 -2.94784987e-03	 -3.22447040e-03	 -2.84694745e-03
  2.77900000e+00	 -1.83790727e-03	 -2.65325133e-03	 -2.85464463e-03	 -2.33914957e-03
  2.78900000e+00	 -1.82485187e-03	 -2.16150528e-03	 -2.48197469e-03	 -2.02007097e-03
  2.79900000e+00	 -1.23272256e-03	 -1.90086817e-03	 -2.15990429e-03	 -1.70947618e-03
  2.80900000e+00	 -1.26894933e-03	 -1.80411957e-03	 -1.77988054e-03	 -1.42288062e-03
  2.81900000e+00	 -8.06598906e-04	 -1.65572646e-03	 -1.71568286e-03	 -1.23094268e-03
  2.82900000e+00	 -9.50602634e-04	 -1.29876684e-03	 -1.26155518e-03	 -9.46314743e-04
  2.83900000e+00	 -4.59373380e-04	 -1.11243663e-03	 -1.27617056e-03	 -7.73691551e-04
  2.84900000e+00	 -2.32331518e-04	 -9.23834097e-04	 -9.60314452e-04	 -7.50658133e-04
  2.85900000e+00	 -2.75126616e-04	 -8.25855219e-04	 -9.87171346e-04	 -5.49039371e-04
  2.86900000e+00	 -1.01583640e-04	 -6.36424538e-04	 -8.90132806e-04	 -3.36358434e-04
  2.87900000e+00	  4.34121567e-05	 -4.09292899e-04	 -6.02093269e-04	 -3.75954718e-04
  2.88900000e+00	  3.49731397e-04	 -3.76646792e-04	 -6.48906758e-04	 -3.86182106e-04
  2.89900000e+00	  3.39279094e-04	 -4.20194398e-04	 -6.71315945e-04	 -3.43915823e-04
  2.90900000e+00	  5.69436751e-04	 -5.96320916e-04	 -7.47197480e-04	 -3.10654522e-04
  2.91900000e+00	  4.15647188e-04	 -2.88619725e-04	 -6.56173081e-04	 -3.81758376e-04
  2.92900000e+00	  5.44625518e-04	 -6.36006565e-04	 -7.93099948e-04	 -4.25926665e-04
  2.93900000e+00	  2.63048407e-04	 -3.84838674e-04	 -8.55101761e-04	 -7.30755527e-04
  2.94900000e+00	  4.28417799e-04	 -3.64655516e-04	 -7.18331632e-04	 -9.57802247e-04
  2.95900000e+00	  3.58794195e-04	 -5.04404048e-04	 -8.00825695e-04	 -1.01040894e-03
  2.96900000e+00	  4.06694775e-04	 -4.05223675e-04	 -9.55524820e-04	 -9.80036010e-04
  2.97900000e+00	  3.73425934e-04	 -6.36400647e-04	 -1.13113680e-03	 -1.13435713e-03
  2.98900000e+00	  2.42554768e-04	 -6.62233358e-04	 -1.22058131e-03	 -1.30477652e-03
  2.99900000e+00	  1.25886223e-04	 -7.84308450e-04	 -1.29890408e-03	 -1.52352032e-03
  3.00900000e+00	  1.76890319e-04	 -1.09911836e-03	 -1.27812878e-03	 -1.67075071e-03
  3.01900000e+00	  1.56923229e-04	 -7.80087113e-04	 -1.66663290e-03	 -1.78036463e-03
  3.02900000e+00	 -9.20586405e-05	 -9.56615974e-04	 -1.99819431e-03	 -1.91943753e-03
  3.03900000e+00	 -3.30173186e-04	 -1.30365049e-03	 -1.93472252e-03	 -2.10375212e-03
  3.04900000e+00	 -2.33019292e-04	 -1.51154168e-03	 -1.87324476e-03	 -2.19018329e-03
  3.05900000e+00	 -3.35314562e-04	 -1.44082668e-03	 -2.17837094e-03	 -2.39836332e-03
  3.06900000e+00	 -3.53048255e-04	 -1.62789217e-03	 -2.35912418e-03	 -2.61452728e-03
  3.07900000e+00	 -5.21934701e-04	 -1.57275135e-03	 -2.29813753e-03	 -2.79734159e-03
  3.08900000e+00	 -5.37332646e-04	 -1.83184364e-03	 -2.53097082e-03	 -2.70342358e-03
  3.09900000e+00	 -6.68408542e-04	 -1.80605230e-03	 -2.61820725e-03	 -2.97351671e-03
  3.10900000e+00	 -9.14567515e-04	 -2.03216494e-03	 -2.81953559e-03	 -3.10701232e-03
  3.11900000e+00	 -6.69505121e-04	 -2.15041728e-03	 -2.85422403e-03	 -3.25319439e-03
  3.12900000e+00	 -8.85613831e-04	 -2.24120040e-03	 -2.91041741e-03	 -3.30864069e-03
  3.13900000e+00	 -8.72026230e-04	 -2.19674330e-03	 -2.98555374e-03	 -3.33701381e-03
  3.14900000e+00	 -1.00370760e-03	 -2.44519100e-03	 -3.21994656e-03	 -3.50804732e-03
  3.15900000e+00	 -1.04471495e-03	 -2.43587717e-03	 -3.20846443e-03	 -3.53506888e-03
  3.16900000e+00	 -1.17456999e-03	 -2.41062963e-03	 -3.08652020e-03	 -3.69759355e-03
  3.17900000e+00	 -1.07874892e-03	 -2.23298257e-03	 -3.25717823e-03	 -3.52543895e-03
  3.18900000e+00	 -1.32416617e-03	 -2.45870978e-03	 -3.05422390e-03	 -3.64272694e-03
  3.19900000e+00	 -1.16746913e-03	 -2.58544688e-03	 -3.37028831e-03	 -3.70659824e-03
  3.20900000e+00	 -1.32216660e-03	 -2.38588059e-03	 -3.18611926e-03	 -3.73973276e-03
  3.21900000e+00	 -1.25848691e-03	 -2.41207590e-03	 -3.39195194e-03	 -3.51585011e-03
  3.22900000e+00	 -1.30985341e-03	 -2.54447153e-03	 -3.27224652e-03	 -3.36285667e-03
  3.23900000e+00	 -1.17058687e-03	 -2.49928862e-03	 -3.21307676e-03	 -3.53105031e-03
  3.24900000e+00	 -1.33493886e-03	 -2.44734491e-03	 -3.21938271e-03	 -3.39693899e-03
  3.25900000e+00	 -1.26375841e-03	 -2.33118817e-03	 -3.02789451e-03	 -3.54764332e-03
  3.26900000e+00	 -1.36554236e-03	 -2.35465379e-03	 -2.96936849e-03	 -3.38471218e-03
  3.27900000e+00	 -1.16223706e-03	 -2.45898715e-03	 -2.86830838e-03	 -3.13128780e-03
  3.28900000e+00	 -9.62473965e-04	 -2.27450965e-03	 -2.89034255e-03	 -3.24826382e-03
  3.29900000e+00	 -9.96021693e-04	 -2.37978824e-03	 -2.92257500e-03	 -3.02748839e-03
  3.30900000e+00	 -9.07360417e-04	 -2.20592041e-03	 -2.83597515e-03	 -3.00472915e-03
  3.31900000e+00	 -9.92365489e-04	 -2.12929862e-03	 -2.51835148e-03	 -2.82183962e-03
  3.32900000e+00	 -1.00371995e-03	 -2.01598191e-03	 -2.61952147e-03	 -2.61794569e-03
  3.33900000e+00	 -8.37606150e-04	 -2.12351096e-03	 -2.52707324e-03	 -2.70858669e-03
  3.34900000e+00	 -8.00611093e-04	 -1.94137407e-03	 -2.22895227e-03	 -2.52429063e-03
  3.35900000e+00	 -6.49148383e-04	 -1.82199281e-03	 -2.31315232e-03	 -2.41721649e-03
  3.36900000e+00	 -5.86201867e-04	 -1.59877092e-03	 -2.25025870e-03	 -2.26315178e-03
  3.37900000e+00	 -5.53149894e-04	 -1.57179125e-03	 -2.03492946e-03	 -2.10555774e-03
  3.38900000e+00	 -4.69351838e-04	 -1.68114388e-03	 -1.86132840e-03	 -1.95209845e-03
  3.39900000e+00	 -2.93335044e-04	 -1.43024446e-03	 -1.78703983e-03	 -1.80871837e-03
  3.40900000e+00	 -4.26396115e-04	 -1.40126428e-03	 -1.61882313e-03	 -1.71738917e-03
  3.41900000e+00	 -2.87309385e-04	 -1.22793511e-03	 -1.50561961e-03	 -1.49971314e-03
  3.42900000e+00	 -2.18357936e-04	 -1.25884115e-03	 -1.44286989e-03	 -1.49396275e-03
  3.43900000e+00	 -5.03499981e-05	 -9.71754943e-04	 -1.31640351e-03	 -1.26879212e-03
  3.44900000e+00	  1.40694263e-04	 -9.90819737e-04	 -1.15079986e-03	 -1.21977686e-03
  3.45900000e+00	  1.75321638e-05	 -7.82960208e-04	 -1.08314200e-03	 -1.07227530e-03
  3.46900000e+00	  2.01244020e-04	 -7.15420309e-04	 -1.04577858e-03	 -1.02003128e-03
  3.47900000e+00	  2.98438181e-04	 -6.53097896e-04	 -9.83742923e-04	 -1.01827401e-03
  3.48900000e+00	  3.56196701e-04	 -4.71487216e-04	 -6.55203203e-04	 -8.18382000e-04
  3.49900000e+00	  3.63750552e-04	 -4.20399149e-04	 -6.44593432e-04	 -7.49430592e-04
  3.50900000e+00	  4.70231245e-04	 -4.47136593e-04	 -5.71978960e-04	 -6.06049967e-04
  3.51900000e+00	  6.22618664e-04	 -3.24829735e-04	 -3.64318021e-04	 -4.87104243e-04
  3.52900000e+00	  6.47026068e-04	 -2.15413202e-04	 -3.47246948e-04	 -4.94868464e-04
  3.53900000e+00	  4.78829788e-04	 -2.43106563e-04	 -5.07572042e-04	 -4.92022354e-04
  3.54900000e+00	  8.20963725e-04	 -3.08064051e-04	 -2.31641275e-04	 -3.92787731e-04
  3.55900000e+00	  6.38367428e-04	  3.38054204e-05	 -2.07885928e-04	 -2.96412780e-04
  3.56900000e+00	  8.17883078e-04	 -1.07091358e-04	 -2.85689980e-04	 -4.25237375e-04
  3.57900000e+00	  8.80993316e-04	  2.72154545e-05	 -2.32616246e-04	 -1.39836644e-04
  3.58900000e+00	  8.16071863e-04	  5.60840108e-05	 -1.82795928e-04	 -1.27972626e-04
  3.59900000e+00	  8.20335699e-04	 -5.37068452e-06	 -3.39331810e-04	 -3.68942185e-04
  3.60900000e+00	  9.62321293e-04	  7.16741669e-05	 -1.22866999e-04	 -1.63063371e-04
  3.61900000e+00	  9.31962501e-04	  3.61574683e-05	  2.37081347e-05	 -1.22552836e-04
  3.62900000e+00	  9.95018820e-04	 -1.13447748e-05	  2.80333997e-05	 -1.84380205e-04
  3.63900000e+00	  1.05125039e-03	  1.61356067e-04	  9.19190371e-05	 -2.98545184e-05
  3.64900000e+00	  1.07017082e-03	  2.16717646e-04	 -1.77774296e-04	 -2.69324273e-04
  3.65900000e+00	  1.01103026e-03	  2.03793671e-04	  1.33081040e-04	 -2.21385563e-04
  3.66900000e+00	  1.04781114e-03	  4.07562162e-05	  3.46750038e-05	 -2.58439411e-04
  3.67900000e+00	  9.84622147e-04	  1.68620094e-04	 -7.14687009e-06	 -2.32069408e-04
  3.68900000e+00	  1.03119848e-03	  1.09081250e-04	 -5.86954462e-05	 -2.02900199e-04
  3.69900000e+00	  1.17435509e-03	  1.95199967e-04	  4.67347357e-05	 -7.01338724e-05
  3.70900000e+00	  1.05535877e-03	  2.69859007e-04	  1.82258455e-05	 -1.99026021e-04
  3.71900000e+00	  1.09056948e-03	 -7.77612882e-07	 -7.03742598e-05	 -3.30254135e-04
  3.72900000e+00	  9.87540823e-04	  1.54950742e-04	 -9.35713401e-05	 -3.00129902e-04
  3.73900000e+00	  1.00950875e-03	 -1.35803990e-04	 -5.09402359e-05	 -4.48478092e-04
  3.74900000e+00	  8.95572326e-04	 -4.19149325e-05	 -1.37836708e-04	 -4.53443715e-04
  3.75900000e+00	  1.10284180e-03	 -3.56189503e-05	 -1.41654481e-04	 -2.89571890e-04
  3.76900000e+00	  9.27238991e-04	 -7.38645364e-05	 -1.29162406e-04	 -4.02933768e-04
  3.77900000e+00	  9.04779223e-04	  3.32013116e-05	 -1.38763548e-04	 -4.39248460e-04
  3.78900000e+00	  9.07479344e-04	 -2.12413723e-05	 -3.82052673e-04	 -6.54268029e-04
  3.79900000e+00	  9.26197919e-04	 -9.68802185e-06	 -2.22717674e-04	 -5.32658300e-04
  3.80900000e+00	  8.83168586e-04	 -1.44660672e-04	 -3.23922984e-04	 -6.21787556e-04
  3.81900000e+00	  9.14911210e-04	 -1.66805305e-04	 -3.45118092e-04	 -5.51532211e-04
  3.82900000e+00	  7.97033910e-04	 -8.87173127e-05	 -4.21749715e-04	 -5.64470093e-04
  3.83900000e+00	  9.58501136e-04	  3.33360712e-05	 -4.26179424e-04	 -8.41674313e-04
  3.84900000e+00	  7.62303986e-04	 -1.11086001e-05	 -4.09669163e-04	 -7.98165195e-04
  3.85900000e+00	  8.23294948e-04	 -2.12308817e-04	 -4.03833655e-04	 -8.01534255e-04
  3.86900000e+00	  7.60928747e-04	 -1.63986597e-04	 -4.09187155e-04	 -6.73052163e-04
  3.87900000e+00	  7.67157443e-04	 -3.70500254e-04	 -5.48174138e-04	 -8.47646704e-04
  3.88900000e+00	  5.43549465e-04	 -3.49743263e-04	 -6.72192651e-04	 -8.86353754e-04
  3.89900000e+00	  7.41067416e-04	 -3.75410632e-04	 -6.30604843e-04	 -8.78051712e-04
  3.90900000e+00	  6.91630836e-04	 -3.22188141e-04	 -5.77575973e-04	 -7.92693382e-04
  3.91900000e+00	  6.39947827e-04	 -3.80644701e-04	 -4.84538753e-04	 -9.49590746e-04
  3.92900000e+00	  5.93929593e-04	 -3.38285172e-04	 -5.82512081e-04	 -8.76968418e-04
  3.93900000e+00	  6.17888632e-04	 -4.44515379e-04	 -6.11179945e-04	 -6.98256866e-04
  3.94900000e+00	  6.01295058e-04	 -5.02456223e-04	 -5.90027836e-04	 -9.28858211e-04
  3.95900000e+00	  5.29263045e-04	 -5.12194206e-04	 -6.51253283e-04	 -9.53393799e-04
  3.96900000e+00	  6.07347887e-04	 -3.23959369e-04	 -6.11090494e-04	 -8.12383623e-04
  3.97900000e+00	  5.73957523e-04	 -3.04808149e-04	 -7.62706379e-04	 -9.46602275e-04
  3.98900000e+00	  6.66887799e-04	 -4.65284896e-04	 -5.20675012e-04	 -8.95152666e-04
  3.99900000e+00	  6.19336755e-04	 -4.97742636e-04	 -7.23025882e-04	 -8.14478662e-04
  4.00900000e+00	  5.01759557e-04	 -5.12128477e-04	 -7.35842167e-04	 -7.87792188e-04
  4.01900000e+00	  5.68320631e-04	 -5.24567150e-04	 -5.79092584e-04	 -7.03830793e-04
  4.02900000e+00	  3.59918146e-04	 -3.38729493e-04	 -4.91181683e-04	 -1.06449441e-03
  4.03900000e+00	  5.01836329e-04	 -5.25505524e-04	 -4.81761879e-04	 -8.11301370e-04
  4.04900000e+00	  5.96567581e-04	 -5.10832664e-04	 -6.31070606e-04	 -7.30784618e-04
  4.05900000e+00	  4.65003652e-04	 -4.01814516e-04	 -5.44064181e-04	 -8.88476109e-04
  4.06900000e+00	  6.01096186e-04	 -3.64356495e-04	 -6.86435904e-04	 -7.69329973e-04
  4.07900000e+00	  5.29828643e-04	 -4.18282258e-04	 -6.21564908e-04	 -7.99828028e-04
  4.08900000e+00	  4.42566924e-04	 -3.94355744e-04	 -4.74677899e-04	 -7.08608232e-04
  4.09900000e+00	  6.80852209e-04	 -3.62230409e-04	 -5.66258736e-04	 -7.04545300e-04
  4.10900000e+00	  6.25964328e-04	 -3.92575093e-04	 -6.47568495e-04	 -6.54739139e-04
  4.11900000e+00	  6.65842880e-04	 -5.04292960e-04	 -4.53537366e-04	 -5.76329842e-04
  4.12900000e+00	  4.79221809e-04	 -4.97007809e-04	 -6.64440202e-04	 -5.01483801e-04
  4.13900000e+00	  6.40760846e-04	 -3.25681487e-04	 -5.48660257e-04	 -6.14557932e-04
  4.14900000e+00	  6.95475234e-04	 -3.25568724e-04	 -4.63558511e-04	 -4.24198613e-04
  4.15900000e+00	  6.09308775e-04	 -3.91613875e-04	 -3.58528223e-04	 -5.11451971e-04
  4.16900000e+00	  6.73730721e-04	 -2.98303128e-04	 -4.20260414e-04	 -4.52876567e-04
  4.17900000e+00	  6.68969309e-04	 -3.23145910e-04	 -3.93563383e-04	 -4.05494866e-04
  4.18900000e+00	  7.28911192e-04	 -3.29464580e-04	 -3.09303979e-04	 -4.43867528e-04
  4.19900000e+00	  7.94442509e-04	 -1.83618871e-04	 -2.46603181e-04	 -3.96170697e-04
  4.20900000e+00	  5.89878091e-04	 -1.99720847e-04	 -2.44793186e-04	 -4.79315106e-04
  4.21900000e+00	  6.87353656e-04	 -2.84388131e-04	 -1.47193465e-04	 -2.36134466e-04
  4.22900000e+00	  7.74291549e-04	 -1.86471315e-04	 -2.97585577e-04	 -3.51849102e-04
  4.23900000e+00	  7.01401962e-04	 -4.52320312e-05	 -2.49649122e-04	 -3.13229616e-04
  4.24900000e+00	  7.51735664e-04	 -1.60409971e-04	 -1.59390715e-04	 -3.26482281e-04
  4.25900000e+00	  6.79033649e-04	 -1.70856335e-04	 -1.83315353e-04	 -2.97518023e-04
  4.26900000e+00	  8.68774860e-04	 -1.38860652e-05	 -1.84157750e-04	 -3.58232892e-04
  4.27900000e+00	  7.43348537e-04	 -1.32733410e-04	 -2.11644971e-04	 -2.88559892e-04
  4.28900000e+00	  7.76954784e-04	 -1.43593319e-04	 -4.35725780e-05	 -3.21403815e-04
  4.29900000e+00	  7.42644932e-04	 -2.20188181e-04	  1.87183132e-05	 -2.76217036e-04
  4.30900000e+00	  8.29789494e-04	 -1.21384731e-04	 -1.54343275e-04	 -3.37159702e-04
  4.31900000e+00	  9.63956351e-04	 -2.42263850e-05	 -9.52262260e-05	 -3.15107971e-04
  4.32900000e+00	  8.53864869e-04	 -1.94845057e-04	  8.39513717e-05	 -1.74589494e-04
  4.33900000e+00	  7.50994809e-04	 -2.23511263e-05	  3.56246196e-05	 -1.40127576e-04
  4.34900000e+00	  8.85755058e-04	  7.40128483e-05	 -1.14420150e-04	 -3.07040997e-04
  4.35900000e+00	  8.70924011e-04	 -3.21148268e-05	 -6.05894774e-05	 -1.26138383e-04
  4.36900000e+00	  8.83736921e-04	 -5.77986616e-05	  1.97346643e-05	 -2.05098636e-04
  4.37900000e+00	  8.57851277e-04	 -7.47036016e-05	  1.07211929e-04	 -1.58743582e-04
  4.38900000e+00	  8.41617315e-04	  5.95895900e-05	  2.08974813e-05	 -2.22431304e-04
  4.39900000e+00	  9.14366035e-04	 -9.47773776e-05	 -4.02807289e-05	 -2.68133387e-04
  4.40900000e+00	  9.76419279e-04	  1.61875624e-05	 -1.58573880e-04	 -2.41491846e-04
  4.41900000e+00	  9.01859823e-04	 -1.81601478e-04	 -1.09619173e-04	 -8.97265399e-05
  4.42900000e+00	  8.45051734e-04	  6.10439144e-05	 -1.04186538e-04	 -1.71854215e-04
  4.43900000e+00	  7.95135106e-04	 -5.69633912e-06	 -1.66964118e-05	 -3.07187255e-04
  4.44900000e+00	  9.16951560e-04	 -1.96666919e-05	 -1.52139613e-04	 -1.07661146e-04
  4.45900000e+00	  8.71483487e-04	 -7.77134430e-05	  2.42832037e-05	 -2.67383349e-04
  4.46900000e+00	  7.98895488e-04	 -7.68222256e-05	 -7.41942909e-05	 -3.00307002e-04
  4.47900000e+00	  8.04043184e-04	 -8.12064216e-05	  6.72486298e-05	 -2.64279994e-04
  4.48900000e+00	  7.99802557e-04	 -1.39078092e-04	 -7.90235264e-05	 -1.14268411e-04
  4.49900000e+00	  7.55505771e-04	 -9.60665002e-05	 -5.53549709e-05	 -2.28063474e-04
  4.50900000e+00	  7.84347600e-04	 -1.49467229e-04	 -1.23459002e-04	 -1.17161043e-04
  4.51900000e+00	  8.60131956e-04	 -1.12848351e-05	 -4.62776017e-05	 -1.04204445e-04
  4.52900000e+00	  7.43964509e-04	 -9.45602169e-05	 -5.70186452e-05	 -1.98469552e-04
  4.53900000e+00	  8.36856915e-04	 -7.17646770e-05	 -8.94076108e-05	 -3.17827854e-04
  4.54900000e+00	  8.70423988e-04	 -7.69889335e-05	 -1.13802485e-04	 -1.89604198e-04
  4.55900000e+00	  8.27540965e-04	 -9.75782025e-05	 -1.40691678e-04	 -2.18207501e-04
  4.56900000e+00	  7.79038397e-04	 -1.26405492e-04	 -8.56777117e-05	 -2.24938148e-04
  4.57900000e+00	  7.00180740e-04	 -2.82404938e-04	 -4.41622266e-05	 -2.60634825e-04
  4.58900000e+00	  7.47913040e-04	 -1.45092891e-04	 -1.20488899e-04	 -2.50186387e-04
  4.59900000e+00	  8.09743502e-04	 -2.56062475e-04	 -9.52831299e-05	 -2.75868125e-04
  4.60900000e+00	  7.50609304e-04	 -6.74668812e-05	 -9.16242220e-05	 -3.46997094e-04
  4.61900000e+00	  7.31305221e-04	 -3.04037696e-04	 -9.56040989e-05	 -2.90048691e-04
  4.62900000e+00	  6.90035446e-04	 -1.91302840e-04	 -5.25786067e-05	 -2.59968420e-04
  4.63900000e+00	  6.53274738e-04	 -1.96167559e-04	 -1.65284189e-04	 -2.48593157e-04
  4.64900000e+00	  8.45929052e-04	 -1.12162588e-04	 -2.34657190e-04	 -2.60441348e-04
  4.65900000e+00	  6.97291317e-04	 -3.50477385e-04	 -9.18352980e-05	 -3.17169315e-04
  4.66900000e+00	  6.83471020e-04	 -2.13710720e-04	 -1.87518950e-04	 -3.02773922e-04
  4.67900000e+00	  6.78769798e-04	 -1.23829065e-04	 -1.72702360e-04	 -3.43021247e-04
  4.68900000e+00	  5.96160256e-04	 -2.02853798e-04	 -1.66768458e-04	 -3.40028838e-04
  4.69900000e+00	  6.78241991e-04	 -1.58369028e-06	 -1.22796258e-04	 -2.75292686e-04
  4.70900000e+00	  7.67084379e-04	 -2.07993958e-04	 -1.88350824e-04	 -2.97782210e-04
  4.71900000e+00	  6.51888485e-04	 -2.80444179e-04	 -1.34677990e-04	 -2.45429334e-04
  4.72900000e+00	  6.89604771e-04	 -2.62504169e-04	 -1.09433373e-04	 -2.51362203e-04
  4.73900000e+00	  7.28353725e-04	 -6.11659551e-05	 -1.63966593e-04	 -2.78985110e-04
  4.74900000e+00	  7.33099836e-04	 -2.43536583e-04	 -1.61175838e-04	 -3.52863877e-04
  4.75900000e+00	  6.84254381e-04	 -2.06741199e-04	 -1.92587911e-04	 -2.81899668e-04
  4.76900000e+00	  6.58239305e-04	 -1.66905420e-04	 -1.43416873e-04	 -3.29698400e-04
  4.77900000e+00	  6.24531939e-04	 -1.78374814e-04	 -1.42780926e-04	 -3.52745326e-04
  4.78900000e+00	  6.43351919e-04	 -3.45115629e-04	 -2.56151443e-04	 -2.58179052e-04
  4.79900000e+00	  6.15125543e-04	 -2.30159054e-04	 -1.05193508e-04	 -2.42472541e-04
  4.80900000e+00	  6.44901593e-04	 -3.45103721e-04	 -2.03024597e-04	 -2.81250371e-04
  4.81900000e+00	  6.17209890e-04	 -1.57276679e-04	 -1.29936241e-04	 -2.93460865e-04
  4.82900000e+00	  5.61759598e-04	 -2.86577088e-04	 -1.06576103e-04	 -2.36589091e-04
  4.83900000e+00	  7.33455432e-04	 -1.97659410e-04	 -1.04649304e-04	 -3.55212865e-04
  4.84900000e+00	  6.53354418e-04	 -3.48223175e-04	 -1.13128323e-04	 -2.70124428e-04
  4.85900000e+00	  6.49335160e-04	 -2.90021069e-04	 -1.58806361e-04	 -1.83701398e-04
  4.86900000e+00	  6.46312133e-04	 -2.37705966e-04	 -1.23267192e-04	 -2.37369884e-04
  4.87900000e+00	  5.76482656e-04	 -1.67857329e-04	 -1.21487347e-04	 -3.26453918e-04
  4.88900000e+00	  5.69776113e-04	 -1.42900183e-04	 -1.36200449e-04	 -1.43471606e-04
  4.89900000e+00	  5.84092435e-04	 -2.59738842e-04	 -7.35918483e-05	 -1.60974881e-04
  4.90900000e+00	  6.07580932e-04	 -2.90163019e-04	 -1.11412467e-04	 -1.02086726e-04
  4.91900000e+00	  5.85260722e-04	 -2.44707898e-04	 -1.00615033e-04	 -1.77849517e-04
  4.92900000e+00	  5.86612776e-04	 -1.64328589e-04	 -2.63096797e-05	 -1.78803583e-04
  4.93900000e+00	  6.14810881e-04	 -2.97375024e-04	 -1.37988235e-04	 -2.97569341e-04
  4.94900000e+00	  6.72165495e-04	 -1.33085039e-04	 -9.23194429e-05	 -1.19458912e-04
  4.95900000e+00	  6.19002521e-04	 -1.49764450e-04	 -9.12339094e-05	 -1.78507429e-04
  4.96900000e+00	  5.15026718e-04	 -2.61465097e-04	 -5.74963879e-05	 -1.30295910e-04
  4.97900000e+00	  5.26178113e-04	 -2.11320818e-04	 -1.14867076e-04	 -2.30168021e-04
  4.98900000e+00	  5.95319914e-04	 -8.76755432e-05	 -1.17484719e-04	 -1.48234759e-04
  4.99900000e+00	  5.71690247e-04	 -2.35107089e-04	 -7.65199947e-05	 -1.04844250e-04
  5.00900000e+00	  5.76112622e-04	 -1.78225139e-04	 -1.18434139e-04	 -1.57607143e-04

